Gravity with a generalized conformal scalar field: Theory and solutions

We naturally extend the theory of gravity with a conformally coupled scalar field by only requiring conformal invariance of the scalar field equation of motion and not of the action. The classically extended theory incorporates a scalar-Gauss-Bonnet sector and has second-order equations of motion, belonging to the Horndeski class. Remarkably, the theory features a purely geometrical field equation that allows for closed-form black hole solutions and cosmologies to be easily found. These solutions permit investigations of in-vogue scalar-Gauss-Bonnet corrections to the gravitational action without the need of resorting to approximations or numerical methods. We discuss on the connection to the recently formulated 4D Einstein-Gauss-Bonnet theory of gravity.

==> anc/SupplementalMaterial.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    194372,       4865]
NotebookOptionsPosition[    178389,       4610]
NotebookOutlinePosition[    178880,       4628]
CellTagsIndexPosition[    178837,       4625]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 StyleBox["Supplemental Material for \[OpenCurlyDoubleQuote]Gravity with a \
generalized conformal scalar field\[CloseCurlyDoubleQuote] by Pedro G. S. \
Fernandes.",
  FontWeight->"Bold"],
 "\n\n",
 StyleBox["Note: ",
  FontWeight->"Bold"],
 "make sure that this notebook file is located in the same directory as the \
\[OpenCurlyDoubleQuote]diffgeo.m\[CloseCurlyDoubleQuote] package that can be \
downloaded for free at http://people.brandeis.edu/~headrick/Mathematica/"
}], "Text",
 CellChangeTimes->{{3.815401513926104*^9, 3.815401723417911*^9}, {
   3.81540355639117*^9, 3.815403556589684*^9}, 3.815403612223176*^9, {
   3.8158503892751226`*^9, 3.815850394623556*^9}, {3.819638165625744*^9, 
   3.819638165983201*^9}},ExpressionUUID->"31f099c2-f1de-4e8a-a485-\
b151076dc66e"],

Cell[CellGroupData[{

Cell["Static Black Holes", "Title",
 CellChangeTimes->{{3.803823833376542*^9, 3.8038238362125683`*^9}, {
  3.814902479255951*^9, 
  3.814902482780355*^9}},ExpressionUUID->"41e78978-41ce-4d89-b767-\
32e944766bac"],

Cell["\<\
We will derive all black hole solutions, using two independent approaches. \
Namely, we will resort to the equations of motion and to an effective \
Lagrangian approach as an independent confirmation.\
\>", "Text",
 CellChangeTimes->{{3.814977060102002*^9, 3.814977159372628*^9}, {
  3.814978134546761*^9, 3.814978152789611*^9}, {3.815229710054862*^9, 
  3.815229716732646*^9}, {3.815234639283448*^9, 3.81523464224719*^9}, {
  3.815235105193481*^9, 3.815235105385536*^9}, {3.815850410716599*^9, 
  3.8158504119138536`*^9}, {3.815850895612711*^9, 3.815850895814816*^9}, {
  3.8158510262662477`*^9, 3.815851026449934*^9}, {3.819725137461603*^9, 
  3.819725137661727*^9}, {3.820061411487152*^9, 3.82006141200459*^9}, {
  3.8256130897883368`*^9, 3.825613089982232*^9}, {3.825668543831954*^9, 
  3.825668544065343*^9}},ExpressionUUID->"c80d9b4e-2f53-4d53-bd59-\
479fca20df8e"],

Cell[CellGroupData[{

Cell["Deriving solutions via covariant equations of motion", "Section",
 CellChangeTimes->{{3.814971875477788*^9, 3.814971890670251*^9}, {
  3.815403577157296*^9, 
  3.815403577382908*^9}},ExpressionUUID->"3c928a1f-a37f-4b27-b00c-\
8f85a79f0653"],

Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"f46d2aff-5272-41f0-b5c6-73928e57ff1e"],

Cell["\<\
Define the coordinates, the metric and load the \
\[OpenCurlyDoubleQuote]diffgeo.m\[CloseCurlyDoubleQuote] package.\
\>", "Text",
 CellChangeTimes->{{3.814977060102002*^9, 3.8149771903401203`*^9}, {
  3.815229667989352*^9, 
  3.815229671916051*^9}},ExpressionUUID->"39d1b9a1-2036-4a82-be38-\
d73603589196"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"coord", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"metric", " ", "=", " ", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"f", "[", "r", "]"}]}], ",", 
      FractionBox["1", 
       RowBox[{"f", "[", "r", "]"}]], ",", 
      SuperscriptBox["r", "2"], ",", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"metricsign", "=", 
   RowBox[{"-", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "diffgeo.m"}]}], "Input",
 CellChangeTimes->{{3.404660552972549*^9, 3.404660556212677*^9}, {
   3.404661976407036*^9, 3.404662066964767*^9}, 3.4605595723388777`*^9, {
   3.803817389404292*^9, 3.80381739422989*^9}, {3.803819759872634*^9, 
   3.803819856461912*^9}, {3.805039627523017*^9, 3.805039643509108*^9}, {
   3.8062318601991034`*^9, 3.8062318646493607`*^9}, {3.812836216288969*^9, 
   3.812836228733734*^9}, {3.81490213462332*^9, 3.8149021350724163`*^9}, {
   3.814902498932823*^9, 3.814902499131345*^9}, {3.814971819266694*^9, 
   3.814971826344674*^9}, {3.8154029667242813`*^9, 3.815402972131974*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"4eec14d4-dfdd-4986-a262-136c6752436b"],

Cell[CellGroupData[{

Cell["Computations", "Subsection",
 CellChangeTimes->{{3.803846220732428*^9, 
  3.803846223321752*^9}},ExpressionUUID->"09bf4f15-effd-4327-ab56-\
116eb34cdce2"],

Cell["Compute the curvature tensors/scalars.", "Text",
 CellChangeTimes->{{3.814977060102002*^9, 3.814977159372628*^9}, {
  3.814977199727046*^9, 3.81497721251978*^9}, {3.814977821261743*^9, 
  3.8149778225031347`*^9}},ExpressionUUID->"d5cf7515-3b08-4a5a-84ee-\
11384c92a224"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"R", "=", 
   RowBox[{"RicciScalar", "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G", "=", 
   RowBox[{"Einstein", "//", "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ric", "=", 
   RowBox[{"RicciTensor", "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Riem", "=", 
   RowBox[{
    RowBox[{"lower", "[", 
     RowBox[{"Riemann", ",", 
      RowBox[{"{", "4", "}"}]}], "]"}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GB", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["R", "2"], "-", 
     RowBox[{"4", 
      RowBox[{"norm", "[", "Ric", "]"}]}], "+", 
     RowBox[{"norm", "[", "Riem", "]"}]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Riem", "[", 
         RowBox[{"[", 
          RowBox[{"al", ",", "be", ",", "mu", ",", "nu"}], "]"}], "]"}]}], 
       "-", 
       RowBox[{
        RowBox[{"metric", "[", 
         RowBox[{"[", 
          RowBox[{"al", ",", "nu"}], "]"}], "]"}], 
        RowBox[{"Ric", "[", 
         RowBox[{"[", 
          RowBox[{"be", ",", "mu"}], "]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"metric", "[", 
         RowBox[{"[", 
          RowBox[{"al", ",", "mu"}], "]"}], "]"}], 
        RowBox[{"Ric", "[", 
         RowBox[{"[", 
          RowBox[{"be", ",", "nu"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"metric", "[", 
         RowBox[{"[", 
          RowBox[{"be", ",", "mu"}], "]"}], "]"}], 
        RowBox[{"Ric", "[", 
         RowBox[{"[", 
          RowBox[{"al", ",", "nu"}], "]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"metric", "[", 
         RowBox[{"[", 
          RowBox[{"be", ",", "nu"}], "]"}], "]"}], 
        RowBox[{"Ric", "[", 
         RowBox[{"[", 
          RowBox[{"al", ",", "mu"}], "]"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], "R", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"metric", "[", 
            RowBox[{"[", 
             RowBox[{"al", ",", "mu"}], "]"}], "]"}], 
           RowBox[{"metric", "[", 
            RowBox[{"[", 
             RowBox[{"be", ",", "nu"}], "]"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"metric", "[", 
            RowBox[{"[", 
             RowBox[{"al", ",", "nu"}], "]"}], "]"}], 
           RowBox[{"metric", "[", 
            RowBox[{"[", 
             RowBox[{"be", ",", "mu"}], "]"}], "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"al", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"be", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"nu", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"mu", ",", "4"}], "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8038199149664297`*^9, 3.803819924648809*^9}, {
  3.814902882813427*^9, 3.8149028953680897`*^9}, {3.814902941723854*^9, 
  3.814902941863039*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"578c08a8-aff7-4b1d-9d7d-2c76e3fd8817"],

Cell["Compute the scalar field related quantities.", "Text",
 CellChangeTimes->{{3.814977060102002*^9, 3.814977159372628*^9}, {
  3.814977199727046*^9, 
  3.814977227268362*^9}},ExpressionUUID->"10d3b054-1165-4eb5-9a6f-\
a42ccda04a00"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ddp", "=", 
   RowBox[{"covariant", "[", 
    RowBox[{"covariant", "[", 
     RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dpdp", "=", 
   RowBox[{
    RowBox[{"covariant", "[", 
     RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "**", 
    RowBox[{"covariant", "[", 
     RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dp2", "=", 
   RowBox[{"contract", "[", 
    RowBox[{"dpdp", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"boxp", "=", 
   RowBox[{
    RowBox[{"contract", "[", 
     RowBox[{"ddp", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "//", "FullSimplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.803820032291095*^9, 3.80382004487563*^9}, {
   3.803820314134655*^9, 3.803820314394992*^9}, 3.803820380803638*^9, {
   3.8149029278185062`*^9, 3.814902934829042*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"423664c1-88f6-4296-93af-c0528594a586"],

Cell["Compute the H tensor", "Text",
 CellChangeTimes->{{3.814977060102002*^9, 3.814977159372628*^9}, {
  3.814977199727046*^9, 3.81497721251978*^9}, {3.8149772451371717`*^9, 
  3.8149772612277*^9}, {3.815234671829077*^9, 3.815234672565556*^9}, {
  3.819637891561694*^9, 
  3.819637891864459*^9}},ExpressionUUID->"36a7169f-6ee1-4c22-bc15-\
50febda74f49"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"h1", "=", 
   RowBox[{
    RowBox[{"2", "G", " ", "dp2"}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h2", "=", 
   RowBox[{
    RowBox[{"4", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"mu", ",", "al", ",", "nu", ",", "be"}], "]"}], "]"}], 
          RowBox[{
           RowBox[{"raise", "[", 
            RowBox[{
             RowBox[{"dpdp", "-", "ddp"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"be", ",", "al"}], "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"al", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"be", ",", "4"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"mu", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"nu", ",", "4"}], "}"}]}], "]"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h3", "=", 
   RowBox[{
    RowBox[{"4", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"dpdp", "-", "ddp"}], ")"}], "[", 
           RowBox[{"[", 
            RowBox[{"al", ",", "mu"}], "]"}], "]"}], "*", 
          RowBox[{
           RowBox[{"raise", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"dpdp", "-", "ddp"}], ")"}], ",", 
             RowBox[{"{", "1", "}"}]}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"al", ",", "nu"}], "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"al", ",", "4"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"mu", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"nu", ",", "4"}], "}"}]}], "]"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h4", "=", 
   RowBox[{
    RowBox[{"4", 
     RowBox[{"(", 
      RowBox[{"dpdp", "-", "ddp"}], ")"}], "boxp"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h5", "=", 
   RowBox[{
    RowBox[{"metric", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", 
        SuperscriptBox["boxp", "2"]}], "-", 
       SuperscriptBox["dp2", "2"], "+", 
       RowBox[{"2", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ddp", "[", 
            RowBox[{"[", 
             RowBox[{"be", ",", "al"}], "]"}], "]"}], "*", 
           RowBox[{
            RowBox[{"raise", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "dpdp"}], "-", "ddp"}], ")"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"be", ",", "al"}], "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"al", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"be", ",", "4"}], "}"}]}], "]"}]}]}], ")"}]}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"H", "=", 
   RowBox[{
    RowBox[{"h1", "+", "h2", "+", "h3", "+", "h4", "+", "h5"}], "//", 
    "FullSimplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8048770961317463`*^9, 3.8048771210017967`*^9}, {
  3.8149029543906183`*^9, 3.814902970935978*^9}, {3.814976820733986*^9, 
  3.814976848239202*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"4c333733-39e6-455c-976c-c30e4e777652"],

Cell["Compute the \[CapitalAlpha] tensor", "Text",
 CellChangeTimes->{{3.814977060102002*^9, 3.814977159372628*^9}, {
  3.814977199727046*^9, 3.81497721251978*^9}, {3.8149772451371717`*^9, 
  3.814977271679358*^9}, {3.815234679048427*^9, 3.815234679636072*^9}, {
  3.819637896729815*^9, 
  3.81963789702144*^9}},ExpressionUUID->"f99ed726-721b-4684-819e-\
4b9045c451f5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalAlpha]", "=", 
   RowBox[{
    RowBox[{"G", "+", 
     RowBox[{"2", "dpdp"}], "-", 
     RowBox[{"2", "ddp"}], "+", 
     RowBox[{"metric", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "boxp"}], "+", "dp2"}], ")"}]}]}], "//", 
    "FullSimplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8106372070212927`*^9, 3.810637246548965*^9}, {
  3.814902860895318*^9, 3.814902862011217*^9}, {3.819011298386839*^9, 
  3.819011303260724*^9}, {3.8195765934036713`*^9, 3.81957659635226*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"b62d96ae-d761-495f-a8bf-9122cf4ea7a9"],

Cell["Compute the electromagnetic stress-energy tensor", "Text",
 CellChangeTimes->{{3.814977060102002*^9, 3.814977159372628*^9}, {
   3.814977199727046*^9, 3.81497721251978*^9}, {3.8149772451371717`*^9, 
   3.8149772979330177`*^9}, {3.815234684515283*^9, 3.815234686042404*^9}, 
   3.819637902821348*^9},ExpressionUUID->"dfc0d814-f2a9-4bd7-b0d9-\
f34908f96b7a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"V", "[", "r", "]"}], ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["Qm", 
        RowBox[{"4", "\[Pi]"}]]}], 
      RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"[", "\[Nu]", "]"}], "]"}], ",", 
        RowBox[{"coord", "[", 
         RowBox[{"[", "\[Mu]", "]"}], "]"}]}], "]"}], "-", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"[", "\[Mu]", "]"}], "]"}], ",", 
        RowBox[{"coord", "[", 
         RowBox[{"[", "\[Nu]", "]"}], "]"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Nu]", ",", "4"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tem", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"contract", "[", 
      RowBox[{
       RowBox[{"F", "**", "F"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4"}], "}"}]}], "]"}], "-", 
     RowBox[{
      FractionBox["1", "4"], "metric", " ", 
      RowBox[{"contract", "[", 
       RowBox[{
        RowBox[{"F", "**", "F"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "4"}], "}"}]}], "]"}]}]}], "//", 
    "FullSimplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.812835051110075*^9, 3.812835126103326*^9}, {
  3.812836195863022*^9, 3.812836207649077*^9}, {3.8149028635562057`*^9, 
  3.814902868067075*^9}, {3.814902991115426*^9, 3.814902991255083*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"45096f24-3e02-4de4-877a-9d454c581eaa"],

Cell[TextData[{
 "Compute the full stress-energy (in terms of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalPhi]", "=", 
    SuperscriptBox["e", "\[Phi]"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "d536a927-f24a-432a-ad35-f9fc24704d31"],
 ")"
}], "Text",
 CellChangeTimes->{{3.814977060102002*^9, 3.814977159372628*^9}, {
  3.814977199727046*^9, 3.81497721251978*^9}, {3.8149772451371717`*^9, 
  3.8149772612277*^9}, {3.814977315789116*^9, 
  3.814977344564743*^9}},ExpressionUUID->"7c9cdc35-72d3-45d5-89a2-\
4419ec66c375"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"T", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[Alpha]"}], " ", "H"}], "+", 
       RowBox[{"\[Beta]", " ", 
        SuperscriptBox["E", 
         RowBox[{"2", 
          RowBox[{"\[Phi]", "[", "r", "]"}]}]], "\[CapitalAlpha]"}], "-", 
       RowBox[{"\[Lambda]", " ", "metric", " ", 
        SuperscriptBox["E", 
         RowBox[{"4", 
          RowBox[{"\[Phi]", "[", "r", "]"}]}]]}]}], ")"}], "+", 
     RowBox[{"8", "\[Pi]", " ", "Gn", " ", "Tem"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"paux", "[", "r_", "]"}], ":=", 
   RowBox[{"Log", "[", 
    RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T", "=", 
   RowBox[{
    RowBox[{"T", "/.", 
     RowBox[{"\[Phi]", "\[Rule]", "paux"}]}], "//", "FullSimplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.810637254831215*^9, 3.8106373130992126`*^9}, {
   3.8106389495102367`*^9, 3.8106389497094707`*^9}, {3.81176556150665*^9, 
   3.811765561720842*^9}, {3.812835195365711*^9, 3.812835200763145*^9}, 
   3.812983026507066*^9, {3.812989287976242*^9, 3.812989288129559*^9}, {
   3.814902871357573*^9, 3.8149028736535673`*^9}, {3.8149030461523657`*^9, 
   3.814903057410616*^9}, {3.814977303323463*^9, 3.814977310114811*^9}, {
   3.815850476512382*^9, 3.815850476928794*^9}, {3.8189424320347033`*^9, 
   3.8189424386966953`*^9}, {3.8190113098287153`*^9, 3.819011314592704*^9}, 
   3.8256125978503647`*^9, {3.825668297608288*^9, 3.8256682978320093`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"90576001-199e-4a6e-a0b2-1874003b31d3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Equations of Motion", "Subsection",
 CellChangeTimes->{{3.803846230952894*^9, 3.803846231877084*^9}, {
  3.814902543152337*^9, 
  3.814902547232922*^9}},ExpressionUUID->"877b55de-4b6c-4c50-aaf1-\
60f85220018d"],

Cell["Einstein equations.", "Text",
 CellChangeTimes->{{3.814977060102002*^9, 3.814977159372628*^9}, {
  3.814977199727046*^9, 3.81497721251978*^9}, {3.8149772451371717`*^9, 
  3.8149772612277*^9}, {3.814977358759852*^9, 
  3.814977379163238*^9}},ExpressionUUID->"b37c40ef-4378-4d53-9896-\
1e297a596423"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eom", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"G", "+", 
        RowBox[{"\[CapitalLambda]", " ", "metric"}], "-", "T"}], ")"}], ".", 
      "inverse"}]}], "//", "FullSimplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8038223795944157`*^9, 3.80382237988104*^9}, {
   3.803822437475657*^9, 3.803822479977664*^9}, {3.8038229833550587`*^9, 
   3.803822985978846*^9}, {3.809084807803501*^9, 3.809084810503587*^9}, {
   3.8106374196852407`*^9, 3.8106374213670073`*^9}, {3.8106389513026237`*^9, 
   3.810638955301669*^9}, {3.811167386070043*^9, 3.811167389622164*^9}, {
   3.8117655967861156`*^9, 3.8117655969426193`*^9}, {3.812983510133074*^9, 
   3.812983513462364*^9}, {3.814903071442802*^9, 3.814903081475112*^9}, 
   3.815229053840383*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"590ab7ed-3a3c-4e65-a870-0fcb0334c599"],

Cell["Scalar field equation.", "Text",
 CellChangeTimes->{{3.814977060102002*^9, 3.814977159372628*^9}, {
  3.814977199727046*^9, 3.81497721251978*^9}, {3.8149772451371717`*^9, 
  3.8149772612277*^9}, {3.8149773817916*^9, 
  3.814977384703228*^9}},ExpressionUUID->"0b357556-0d17-43df-9dd9-\
487bb4fbe295"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eomSF", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "8"}], "\[Lambda]", " ", 
       SuperscriptBox["E", 
        RowBox[{"4", 
         RowBox[{"\[Phi]", "[", "r", "]"}]}]]}], "-", 
      RowBox[{"2", "\[Beta]", " ", 
       SuperscriptBox["E", 
        RowBox[{"2", 
         RowBox[{"\[Phi]", "[", "r", "]"}]}]], 
       RowBox[{"(", 
        RowBox[{"R", "-", 
         RowBox[{"6", "boxp"}], "-", 
         RowBox[{"6", "dp2"}]}], ")"}]}], "-", 
      RowBox[{"\[Alpha]", 
       RowBox[{"(", 
        RowBox[{"GB", "-", 
         RowBox[{"8", 
          RowBox[{"contract", "[", 
           RowBox[{
            RowBox[{"Ric", "**", "dpdp"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "4"}], "}"}]}], "]"}]}], "+", 
         RowBox[{"8", 
          RowBox[{"contract", "[", 
           RowBox[{
            RowBox[{"G", "**", "ddp"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "4"}], "}"}]}], "]"}]}], "+", 
         RowBox[{"8", "boxp", " ", "dp2"}], "-", 
         RowBox[{"8", 
          RowBox[{"contract", "[", 
           RowBox[{
            RowBox[{"ddp", "**", "ddp"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "4"}], "}"}]}], "]"}]}], "+", 
         RowBox[{"8", 
          SuperscriptBox["boxp", "2"]}], "+", 
         RowBox[{"16", 
          RowBox[{"contract", "[", 
           RowBox[{
            RowBox[{"ddp", "**", "dpdp"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "4"}], "}"}]}], "]"}]}]}], ")"}]}]}], "/.", 
     RowBox[{"\[Phi]", "\[Rule]", "paux"}]}], "//", "FullSimplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.810637790625771*^9, 3.810637798119606*^9}, {
   3.810637835619632*^9, 3.8106380008093224`*^9}, 3.810638127695445*^9, {
   3.8106382082865458`*^9, 3.810638209279389*^9}, {3.8117655816116047`*^9, 
   3.8117655817646503`*^9}, {3.8129901385292597`*^9, 
   3.8129901406283417`*^9}, {3.815228915949451*^9, 3.815228921694635*^9}, {
   3.818942451693707*^9, 3.8189424575423326`*^9}, {3.819011331760221*^9, 
   3.8190113332813253`*^9}, {3.81957676825629*^9, 3.819576777213085*^9}, {
   3.825612614246314*^9, 3.8256126144624147`*^9}, 3.825668313620681*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"c49c4b56-89d7-42b6-b7a3-186b25f7b9da"],

Cell["Maxwell equations.", "Text",
 CellChangeTimes->{{3.814977060102002*^9, 3.814977159372628*^9}, {
  3.814977199727046*^9, 3.81497721251978*^9}, {3.8149772451371717`*^9, 
  3.8149772612277*^9}, {3.814977387659037*^9, 
  3.814977401867655*^9}},ExpressionUUID->"3a84db72-3a76-4faa-a222-\
3387a11a1cff"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"eomM", "=", 
  RowBox[{
   RowBox[{"raise", "[", 
    RowBox[{
     RowBox[{"contract", "[", 
      RowBox[{
       RowBox[{"covariant", "[", "F", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", "1", "}"}]}], "]"}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V2", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["Qe", 
     RowBox[{"4", "\[Pi]", " ", "r"}]]}], "-", 
   "\[Psi]e"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%%", "/.", 
   RowBox[{"V", "\[Rule]", "V2"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.812835280729167*^9, 3.812835393211145*^9}, {
  3.812835495439728*^9, 3.812835495540003*^9}, {3.8128355412434072`*^9, 
  3.812835581718874*^9}, {3.814903105255226*^9, 3.814903116040751*^9}, {
  3.815229160869309*^9, 3.815229161042203*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"44cbbc28-3c78-4721-8a60-a3dabc15fbd7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{
        SuperscriptBox["V", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], "r"]}], "-", 
    RowBox[{
     SuperscriptBox["V", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}], ",", "0", ",", "0", ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.812835334236289*^9, 3.8128353935441923`*^9}, 
   3.8128354964304113`*^9, {3.812835541843072*^9, 3.8128356060415163`*^9}, {
   3.81283625727595*^9, 3.8128362591629133`*^9}, 3.812983464660692*^9, 
   3.812983671329974*^9, 3.812990143261539*^9, 3.814032237642377*^9, 
   3.814902161846443*^9, 3.814902573080248*^9, {3.814903095739376*^9, 
   3.8149031162338037`*^9}, {3.814968219526166*^9, 3.814968220376289*^9}, 
   3.8149719365828733`*^9, 3.8149768973809423`*^9, 3.814977404692569*^9, 
   3.81497749221014*^9, 3.815146222326303*^9, 3.815228605850091*^9, 
   3.81522916141848*^9, 3.8153179708355923`*^9, 3.8154030481828957`*^9, 
   3.815850507491209*^9, 3.8189424658315563`*^9, 3.819011342266918*^9, 
   3.819576736234954*^9, 3.819576787956917*^9, 3.819637918782621*^9, 
   3.825612618081972*^9, 3.825668329270061*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"1e6ef05d-2c55-4159-aa2e-c70739b6aa6a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.812835334236289*^9, 3.8128353935441923`*^9}, 
   3.8128354964304113`*^9, {3.812835541843072*^9, 3.8128356060415163`*^9}, {
   3.81283625727595*^9, 3.8128362591629133`*^9}, 3.812983464660692*^9, 
   3.812983671329974*^9, 3.812990143261539*^9, 3.814032237642377*^9, 
   3.814902161846443*^9, 3.814902573080248*^9, {3.814903095739376*^9, 
   3.8149031162338037`*^9}, {3.814968219526166*^9, 3.814968220376289*^9}, 
   3.8149719365828733`*^9, 3.8149768973809423`*^9, 3.814977404692569*^9, 
   3.81497749221014*^9, 3.815146222326303*^9, 3.815228605850091*^9, 
   3.81522916141848*^9, 3.8153179708355923`*^9, 3.8154030481828957`*^9, 
   3.815850507491209*^9, 3.8189424658315563`*^9, 3.819011342266918*^9, 
   3.819576736234954*^9, 3.819576787956917*^9, 3.819637918782621*^9, 
   3.825612618081972*^9, 3.825668329307604*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"adb3183e-23bd-4754-9fa2-8fd1631f6d12"]
}, Open  ]],

Cell["Purely geometrical combination", "Text",
 CellChangeTimes->{{3.814977060102002*^9, 3.814977159372628*^9}, {
  3.814977199727046*^9, 3.81497721251978*^9}, {3.8149772451371717`*^9, 
  3.8149772612277*^9}, {3.814977387659037*^9, 3.814977401867655*^9}, {
  3.8152347020794373`*^9, 
  3.815234706458158*^9}},ExpressionUUID->"29702642-2c8d-43c0-9cdf-\
6ef27c9d8cfe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], 
    RowBox[{"Tr", "[", "eom", "]"}]}], "+", "eomSF", "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], 
     RowBox[{"(", 
      RowBox[{"R", "+", 
       RowBox[{
        FractionBox["\[Alpha]", "2"], "GB"}], "-", 
       RowBox[{"4", "\[CapitalLambda]"}]}], ")"}]}], ")"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8191171291472473`*^9, 3.819117146066662*^9}, {
  3.82561262177288*^9, 3.825612622371107*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"5d923446-6657-4536-9673-a5323789c1e9"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.819117132776244*^9, 3.819117146410829*^9}, 
   3.819576794629879*^9, 3.819637919560586*^9, 3.825612622887617*^9, 
   3.825668332166687*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"5614131d-ad34-4b95-a526-82480b69f980"]
}, Open  ]],

Cell["Verifying purely geometrical equation", "Text",
 CellChangeTimes->{{3.814977060102002*^9, 3.814977159372628*^9}, {
  3.814977199727046*^9, 3.81497721251978*^9}, {3.8149772451371717`*^9, 
  3.8149772612277*^9}, {3.814977387659037*^9, 3.814977446635738*^9}, {
  3.815234722033504*^9, 3.815234722124531*^9}, {3.820061441517641*^9, 
  3.820061448228793*^9}},ExpressionUUID->"e8b35a6e-81c9-4d6e-8d7d-\
4fb9f46a60a3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"R", "+", 
   RowBox[{
    FractionBox["\[Alpha]", "2"], "GB"}], "-", 
   RowBox[{"4", "\[CapitalLambda]"}], "-", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"f", "[", "r", "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{"\[Alpha]", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"f", "[", "r", "]"}]}], ")"}]}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "2"}], "}"}]}], "]"}], 
      SuperscriptBox["r", "2"]], "-", 
     RowBox[{"4", "\[CapitalLambda]"}]}], ")"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.811167408035638*^9, 3.811167427007303*^9}, {
   3.811167466801836*^9, 3.811167483199705*^9}, 3.8111675257178373`*^9, {
   3.81176560720323*^9, 3.811765607330998*^9}, {3.812983524049987*^9, 
   3.812983525276108*^9}, {3.8149031266658697`*^9, 3.814903162150528*^9}, {
   3.818942476044359*^9, 3.818942478381489*^9}, {3.82561262670434*^9, 
   3.825612628882654*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"99591e6c-455d-4745-bd2e-ab6fc80f0571"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.811167427217227*^9, 3.811167535929902*^9}, 
   3.8111677752310123`*^9, 3.811765610376399*^9, {3.812803816163021*^9, 
   3.8128038492615023`*^9}, 3.812835225730673*^9, 3.812836268286042*^9, {
   3.812983498266432*^9, 3.8129835255542507`*^9}, 3.8129836843373117`*^9, 
   3.812990147239955*^9, 3.8140322377057047`*^9, 3.8149021619270906`*^9, 
   3.814902579879817*^9, {3.814903157776022*^9, 3.814903162612896*^9}, {
   3.814968219549212*^9, 3.8149682203983707`*^9}, 3.814971936635746*^9, 
   3.814976901261541*^9, 3.814977454568706*^9, 3.8149774922736263`*^9, 
   3.8151462223644753`*^9, 3.815228605885358*^9, 3.815234724564432*^9, 
   3.815317970886126*^9, 3.815403061079124*^9, 3.815850530195833*^9, 
   3.8189424787077913`*^9, 3.8190113470720253`*^9, 3.819576801025256*^9, 
   3.8196379218212852`*^9, 3.8256126293240147`*^9, 3.8256683343735123`*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"4cd80c00-9c5c-4d55-a739-ddb981a4ef97"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"f2", "[", "r_", "]"}], ":=", 
   RowBox[{"1", "+", 
    RowBox[{
     FractionBox[
      SuperscriptBox["r", "2"], 
      RowBox[{"2", "\[Alpha]"}]], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{"4", "\[Alpha]", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"2", " ", "Gn", " ", "M"}], 
             SuperscriptBox["r", "3"]], "-", 
            FractionBox["q", 
             SuperscriptBox["r", "4"]], "+", 
            FractionBox["\[CapitalLambda]", "3"]}], ")"}]}]}]]}], ")"}]}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R", "+", 
    RowBox[{
     FractionBox["\[Alpha]", "2"], "GB"}], "-", 
    RowBox[{"4", "\[CapitalLambda]"}]}], "/.", 
   RowBox[{"f", "\[Rule]", "f2"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.8149031780809813`*^9, 3.814903183272691*^9}, {
   3.8149774158071833`*^9, 3.8149774162951603`*^9}, {3.8189424809551897`*^9, 
   3.818942486642312*^9}, {3.819576807310474*^9, 3.819576832279975*^9}, 
   3.81957697268373*^9, {3.8256126316473513`*^9, 3.825612635895481*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"527a25cd-5eff-4110-9982-231962bc5fe4"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.814903183456846*^9, {3.814968219591411*^9, 3.814968220414236*^9}, 
   3.814971936677085*^9, 3.814976903346092*^9, 3.814977492345284*^9, 
   3.815146222411653*^9, 3.815228605927252*^9, {3.815234726642303*^9, 
   3.815234727850463*^9}, 3.815317970941136*^9, 3.815403063557769*^9, 
   3.815850532375444*^9, {3.818942484730105*^9, 3.818942486966445*^9}, 
   3.8190113491761637`*^9, {3.819576802819736*^9, 3.819576832743626*^9}, 
   3.81957697299407*^9, 3.819637923544626*^9, {3.8256126377521563`*^9, 
   3.825612639384362*^9}, {3.8256683361260633`*^9, 3.825668338668063*^9}},
 CellLabel->"Out[39]=",ExpressionUUID->"47fcd974-e727-4a9a-82b5-4ef21288c482"]
}, Open  ]],

Cell["The suitable combination of the tt and rr Einstein equations", "Text",
 CellChangeTimes->{{3.814977060102002*^9, 3.814977159372628*^9}, {
  3.814977199727046*^9, 3.81497721251978*^9}, {3.8149772451371717`*^9, 
  3.8149772612277*^9}, {3.814977387659037*^9, 3.814977446635738*^9}, {
  3.81497750658876*^9, 3.814977510563168*^9}, {3.81523473556171*^9, 
  3.815234735708359*^9}, {3.8196379352929783`*^9, 
  3.819637945469591*^9}},ExpressionUUID->"e1def441-42ff-4676-b0cc-\
b486735bdea8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eq16", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"eom", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1"}], "]"}], "]"}], "-", " ", 
    RowBox[{"eom", "[", 
     RowBox[{"[", 
      RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{
  3.814977526815268*^9, {3.815234755223853*^9, 3.815234755363934*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"d4e07e9a-6be2-4d60-8446-8213bce8c7f5"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"f", "[", "r", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"f", "[", "r", "]"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "2"]}], "-", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", "\[Beta]", " ", 
       SuperscriptBox[
        RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "4"]}], "+", 
      RowBox[{"4", " ", "r", " ", "\[Alpha]", " ", 
       RowBox[{"f", "[", "r", "]"}], " ", 
       RowBox[{"\[CapitalPhi]", "[", "r", "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[CapitalPhi]", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "2"], " ", "\[Alpha]", " ", 
       RowBox[{"f", "[", "r", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["\[CapitalPhi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["\[CapitalPhi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"\[CapitalPhi]", "[", "r", "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[CapitalPhi]", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["r", "2"], " ", 
    SuperscriptBox[
     RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "4"]}]]}]], "Output",
 CellChangeTimes->{
  3.814971953538308*^9, 3.814976905827588*^9, 3.8149775274146357`*^9, 
   3.815146222477996*^9, 3.8152286060005093`*^9, 3.8152291861332397`*^9, {
   3.8152347375081997`*^9, 3.815234755817548*^9}, 3.8153179710034847`*^9, 
   3.81540306563148*^9, 3.815850539117546*^9, 3.818942490669373*^9, 
   3.819011351988804*^9, 3.819576836394928*^9, 3.819637947729349*^9, 
   3.825612641156725*^9, 3.825668341216861*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"c11854ed-4dd8-45d6-a5e8-b0f67740598c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "\[Alpha]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"f", "[", "r", "]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "2"]}], "-", 
     RowBox[{
      SuperscriptBox["r", "2"], " ", "\[Beta]", " ", 
      SuperscriptBox[
       RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "4"]}], "+", 
     RowBox[{"4", " ", "r", " ", "\[Alpha]", " ", 
      RowBox[{"f", "[", "r", "]"}], " ", 
      RowBox[{"\[CapitalPhi]", "[", "r", "]"}], " ", 
      RowBox[{
       SuperscriptBox["\[CapitalPhi]", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "2"], " ", "\[Alpha]", " ", 
      RowBox[{"f", "[", "r", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["\[CapitalPhi]", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}], "-", 
   RowBox[{"2", " ", "\[Alpha]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", "r", "]"}], 
       RowBox[{
        RowBox[{"\[CapitalPhi]", "'"}], "[", "r", "]"}], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox["r", "2"], 
          RowBox[{"\[CapitalPhi]", "[", "r", "]"}]}], ",", "r"}], "]"}]}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f", "[", "r", "]"}], "-", "1"}], ")"}], 
       SuperscriptBox[
        RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "2"]}], "-", 
      RowBox[{
       FractionBox["\[Beta]", 
        RowBox[{"2", "\[Alpha]"}]], 
       SuperscriptBox["r", "2"], 
       SuperscriptBox[
        RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "4"]}]}], ")"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8195768590426903`*^9, 3.8195768690102787`*^9}, {
  3.825612656568899*^9, 3.8256126764376593`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"39f51b3c-7fae-48d3-a720-49daf1717729"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.814972022779277*^9, 3.814976907811924*^9, 3.814977531548661*^9, 
   3.815146222514193*^9, 3.815228606028153*^9, 3.81522984669657*^9, 
   3.8152347418638906`*^9, 3.815317971020274*^9, 3.815403067680167*^9, 
   3.815850540986912*^9, 3.81894249466964*^9, 3.819011355958273*^9, {
   3.8195768385418*^9, 3.8195768692186337`*^9}, 3.8196379494515543`*^9, 
   3.8256126768496037`*^9, 3.825612790749016*^9, 3.825668343036017*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"c1ac2a1a-8c11-4019-8c6d-7bc989ead84b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["\[CapitalPhi]", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
     RowBox[{
      RowBox[{"\[CapitalPhi]", "[", "r", "]"}], " ", 
      RowBox[{
       SuperscriptBox["\[CapitalPhi]", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], "-", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "3"], 
    RowBox[{"D", "[", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"\[CapitalPhi]", "'"}], "[", "r", "]"}], 
       SuperscriptBox[
        RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "2"]], ",", "r"}], 
     "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.814977540364791*^9, 3.814977557634471*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"6720ec9f-2710-4703-829c-c340d5b1a7bd"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.814977558047863*^9, 3.8151462225436497`*^9, 
  3.815228606056138*^9, 3.815229848298223*^9, 3.815234743297139*^9, 
  3.81531797103633*^9, 3.8154030697509117`*^9, 3.8158505430503693`*^9, 
  3.81901135825263*^9, 3.819576873210188*^9, 3.819637950577958*^9, 
  3.825612796683704*^9, 3.8256683443318453`*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"e0394403-9630-4507-84c4-093e4e24ac25"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPhi]1", "[", "r_", "]"}], ":=", 
  FractionBox[
   TemplateBox[{"1"},
    "C"], 
   RowBox[{"r", "+", 
    TemplateBox[{"2"},
     "C"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPhi]2", "[", "r_", "]"}], ":=", 
   FractionBox[
    RowBox[{
     SqrtBox[
      RowBox[{
       RowBox[{"-", "2"}], 
       RowBox[{"\[Alpha]", "/", "\[Beta]"}]}]], 
     RowBox[{"Sech", "[", 
      RowBox[{
       TemplateBox[{"3"},
        "C"], "+", 
       TemplateBox[{
         FractionBox["1", 
          RowBox[{
            SqrtBox[
             RowBox[{"f", "[", 
               RowBox[{"K", "[", "2", "]"}], "]"}]], " ", 
            RowBox[{"K", "[", "2", "]"}]}]], 
         RowBox[{"K", "[", "2", "]"}], "1", "r"},
        "InactiveIntegrate",
        DisplayFunction->(RowBox[{
           SubsuperscriptBox[
            StyleBox["\[Integral]", "Inactive"], #3, #4], 
           RowBox[{#, 
             RowBox[{
               StyleBox["\[DifferentialD]", "Inactive"], #2}]}]}]& ),
        InterpretationFunction->(RowBox[{
           RowBox[{"Inactive", "[", "Integrate", "]"}], "[", 
           RowBox[{#, ",", 
             RowBox[{"{", 
               RowBox[{#2, ",", #3, ",", #4}], "}"}]}], "]"}]& )]}], "]"}]}], 
    "r"]}], ";"}]}], "Input",
 CellChangeTimes->{{3.814971964287775*^9, 3.8149719941014957`*^9}, {
   3.815146234082708*^9, 3.815146254154419*^9}, {3.8152295172661257`*^9, 
   3.815229523899145*^9}, {3.815229620392418*^9, 3.815229625081904*^9}, {
   3.815318015456118*^9, 3.815318020433063*^9}, {3.8189425015082006`*^9, 
   3.818942509197207*^9}, {3.819576878857705*^9, 3.8195768796873903`*^9}, 
   3.825612802464677*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"c0730479-7433-4c7b-acb6-90059ed433ac"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq16", "/.", 
   RowBox[{"\[CapitalPhi]", "\[Rule]", "\[CapitalPhi]1"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq16", "/.", 
   RowBox[{"\[CapitalPhi]", "\[Rule]", "\[CapitalPhi]2"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.8149719967992563`*^9, 3.814972008600156*^9}, {
  3.8149775661991463`*^9, 3.8149775674984827`*^9}, {3.8151462610692043`*^9, 
  3.81514626803823*^9}, {3.81523475859997*^9, 3.815234761778409*^9}, {
  3.819576883478986*^9, 3.8195768836104593`*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"fe59d20f-a3af-4287-aeba-6518ad55f028"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.814972004436923*^9, 3.814972008867569*^9}, 
   3.8149769112924757`*^9, 3.814977568364945*^9, 3.815146222702735*^9, {
   3.81514625616265*^9, 3.815146268281415*^9}, 3.81522860615071*^9, 
   3.8152291930007687`*^9, 3.815229629304389*^9, {3.8152347487354813`*^9, 
   3.815234762009247*^9}, 3.815317971124268*^9, 3.815318022655488*^9, 
   3.8154030722682323`*^9, 3.815850552849415*^9, {3.8189424984033337`*^9, 
   3.818942511693737*^9}, 3.819011364120389*^9, 3.819576883954681*^9, 
   3.8196379526862*^9, 3.8256128047627687`*^9, 3.825668348558708*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"31ae4a69-9924-4c5f-b4aa-f2599c684f91"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.814972004436923*^9, 3.814972008867569*^9}, 
   3.8149769112924757`*^9, 3.814977568364945*^9, 3.815146222702735*^9, {
   3.81514625616265*^9, 3.815146268281415*^9}, 3.81522860615071*^9, 
   3.8152291930007687`*^9, 3.815229629304389*^9, {3.8152347487354813`*^9, 
   3.815234762009247*^9}, 3.815317971124268*^9, 3.815318022655488*^9, 
   3.8154030722682323`*^9, 3.815850552849415*^9, {3.8189424984033337`*^9, 
   3.818942511693737*^9}, 3.819011364120389*^9, 3.819576883954681*^9, 
   3.8196379526862*^9, 3.8256128047627687`*^9, 3.825668348626918*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"7723cff0-6252-4268-9a00-32fc36a7e8e5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Solution 1", "Subsection",
 CellChangeTimes->{{3.8111677616781883`*^9, 3.811167762953994*^9}, {
  3.8149028256651363`*^9, 3.8149028257640533`*^9}, {3.81522952952608*^9, 
  3.815229529656528*^9}},ExpressionUUID->"9fdc1962-3a49-4747-a106-\
2d0c1667243b"],

Cell["Verifying the black hole solution for the first case", "Text",
 CellChangeTimes->{{3.814977060102002*^9, 3.814977159372628*^9}, {
  3.814977199727046*^9, 3.81497721251978*^9}, {3.8149772451371717`*^9, 
  3.8149772612277*^9}, {3.814977387659037*^9, 3.814977446635738*^9}, {
  3.81497750658876*^9, 3.814977510563168*^9}, {3.8149775970784607`*^9, 
  3.8149776354417143`*^9}, {3.815234773142305*^9, 
  3.815234773839838*^9}},ExpressionUUID->"0c06cae4-1354-4710-a3c9-\
f312c94b357e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"eomSF", "/.", 
    RowBox[{"\[CapitalPhi]", "\[Rule]", "\[CapitalPhi]1"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      TemplateBox[{"1"},
       "C"], "\[Rule]", 
      FractionBox[
       SqrtBox[
        RowBox[{
         RowBox[{"-", "2"}], "\[Alpha]"}]], 
       SqrtBox["\[Beta]"]]}], ",", 
     RowBox[{
      TemplateBox[{"2"},
       "C"], "\[Rule]", "0"}], ",", 
     RowBox[{"\[Lambda]", "\[Rule]", 
      FractionBox[
       SuperscriptBox["\[Beta]", "2"], 
       RowBox[{"4", "\[Alpha]"}]]}]}], "}"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.810637496224678*^9, 3.810637508992466*^9}, {
   3.810638343378481*^9, 3.810638349923602*^9}, {3.810638555849063*^9, 
   3.810638566031968*^9}, {3.810638611379589*^9, 3.8106386131181087`*^9}, {
   3.811765626363393*^9, 3.81176565574842*^9}, {3.812983709665655*^9, 
   3.8129837172664223`*^9}, {3.8129901618628407`*^9, 3.812990179046583*^9}, {
   3.812990212593069*^9, 3.812990220352455*^9}, 3.814902605472454*^9, {
   3.814972130481112*^9, 3.814972166857564*^9}, {3.815229531138637*^9, 
   3.8152295312663193`*^9}, {3.81522963258352*^9, 3.8152296345994473`*^9}, {
   3.8189425222483053`*^9, 3.8189425346131477`*^9}, {3.819011370129078*^9, 
   3.819011372662644*^9}, {3.825612807887764*^9, 3.82561281199474*^9}, 
   3.825668356427167*^9},
 CellLabel->"In[47]:=",ExpressionUUID->"2a5d18f0-627b-43a1-927b-3e604731a8c4"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.810637496852407*^9, 3.810637509728348*^9}, 
   3.810637707321189*^9, 3.8106383505171003`*^9, {3.8106385587762623`*^9, 
   3.8106385665745573`*^9}, 3.8106386273280163`*^9, 3.811167566701597*^9, 
   3.811765626770186*^9, 3.811765665779249*^9, 3.81280386033259*^9, 
   3.8128352532361097`*^9, 3.812836278244541*^9, 3.812983579760397*^9, {
   3.812983710095601*^9, 3.812983722893744*^9}, {3.812990168405023*^9, 
   3.812990220738737*^9}, 3.814902162422827*^9, 3.814902607062161*^9, 
   3.814903268746664*^9, 3.814968226468416*^9, {3.814972148666967*^9, 
   3.8149721671702127`*^9}, 3.814976928205524*^9, 3.814977637432467*^9, 
   3.815146300193787*^9, 3.8152295351299057`*^9, 3.8152296349949837`*^9, 
   3.81523477615307*^9, 3.815317997944394*^9, 3.8154030752522593`*^9, 
   3.815850557823765*^9, {3.8189425258540497`*^9, 3.8189425350851383`*^9}, {
   3.819011366839275*^9, 3.819011372965377*^9}, 3.819576894286065*^9, 
   3.819637954197379*^9, 3.825612812403126*^9, 3.825668356799267*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"e3d35f4a-7e5b-4004-88a0-6ba99e401f2a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"eom", "/.", 
       RowBox[{"\[CapitalPhi]", "\[Rule]", "\[CapitalPhi]1"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         TemplateBox[{"1"},
          "C"], "\[Rule]", 
         FractionBox[
          SqrtBox[
           RowBox[{
            RowBox[{"-", "2"}], "\[Alpha]"}]], 
          SqrtBox["\[Beta]"]]}], ",", 
        RowBox[{
         TemplateBox[{"2"},
          "C"], "\[Rule]", "0"}], ",", 
        RowBox[{"\[Lambda]", "\[Rule]", 
         FractionBox[
          SuperscriptBox["\[Beta]", "2"], 
          RowBox[{"4", " ", "\[Alpha]"}]]}]}], "}"}]}], "/.", 
     RowBox[{"V", "\[Rule]", "V2"}]}], "/.", 
    RowBox[{"f", "\[Rule]", "f2"}]}], "/.", 
   RowBox[{"q", "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{"Gn", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["Qe", "2"], "+", 
         SuperscriptBox["Qm", "2"]}], ")"}]}], 
      RowBox[{"4", " ", "\[Pi]"}]], "-", 
     RowBox[{"2", "\[Alpha]"}]}]}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.803822481981608*^9, 3.8038225055087557`*^9}, 
   3.803822907553691*^9, {3.8038229894354258`*^9, 3.803822998824081*^9}, {
   3.810638357615943*^9, 3.810638362868353*^9}, {3.810638642339498*^9, 
   3.81063866834494*^9}, {3.8117656720909567`*^9, 3.811765684047592*^9}, {
   3.81280386583659*^9, 3.812803873081253*^9}, 3.812835262069606*^9, {
   3.81283563253127*^9, 3.812835633857678*^9}, {3.8128359538151293`*^9, 
   3.8128359600414343`*^9}, {3.812836131361395*^9, 3.8128361557413607`*^9}, {
   3.812836282649774*^9, 3.812836298597312*^9}, {3.8128364699386797`*^9, 
   3.81283647171745*^9}, {3.812983732635984*^9, 3.812983771703525*^9}, {
   3.81299022499199*^9, 3.812990226235482*^9}, 3.814902614170167*^9, 
   3.814972177995941*^9, {3.81497764394315*^9, 3.814977650112053*^9}, {
   3.8152295326195793`*^9, 3.815229532716408*^9}, {3.815229636993246*^9, 
   3.815229638964335*^9}, {3.818942547628252*^9, 3.818942561917303*^9}, {
   3.819011375756377*^9, 3.8190113770867157`*^9}, {3.819576914836073*^9, 
   3.819576923948409*^9}, {3.819576979974008*^9, 3.8195769801271753`*^9}, {
   3.8256128151405087`*^9, 3.825612820293654*^9}, 3.825668359452771*^9},
 CellLabel->"In[48]:=",ExpressionUUID->"df4995f7-bbb1-4c88-89ae-2e35b6525766"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.803822488547782*^9, 3.80382251528997*^9}, {
   3.803822902856485*^9, 3.803822907905569*^9}, {3.8038229910172987`*^9, 
   3.8038230151541758`*^9}, 3.8038237086049147`*^9, 3.803826059980638*^9, {
   3.8038327998742647`*^9, 3.803832849744092*^9}, {3.803832892103023*^9, 
   3.803832911011401*^9}, 3.803833031766035*^9, {3.803833094793351*^9, 
   3.8038331078443327`*^9}, {3.80383336607331*^9, 3.803833389382848*^9}, 
   3.803841295578231*^9, 3.803846243298768*^9, 3.803846756715461*^9, {
   3.80425990068874*^9, 3.804259910706067*^9}, 3.804488816162158*^9, 
   3.8045085844416533`*^9, 3.804508634629333*^9, 3.804857537039422*^9, 
   3.804879523930348*^9, 3.80487959743674*^9, 3.804879670950841*^9, 
   3.80487990866212*^9, 3.8048799685955276`*^9, 3.805039613649377*^9, 
   3.805039650789938*^9, 3.805064108963046*^9, 3.809084835841045*^9, {
   3.810638359950821*^9, 3.810638363993409*^9}, {3.810638646249126*^9, 
   3.810638668684677*^9}, 3.811167584532662*^9, {3.811167720748807*^9, 
   3.811167726953713*^9}, {3.8117656732467957`*^9, 3.811765684356989*^9}, {
   3.812803866177257*^9, 3.8128038738660183`*^9}, 3.812835262633976*^9, 
   3.812835634582141*^9, 3.812835960724984*^9, {3.8128361322215557`*^9, 
   3.8128361565911837`*^9}, {3.8128362833755903`*^9, 3.812836300140554*^9}, {
   3.8128364726693783`*^9, 3.812836474853051*^9}, 3.812983597652438*^9, {
   3.8129837362677507`*^9, 3.8129837730997334`*^9}, {3.8129902276277514`*^9, 
   3.812990229368792*^9}, 3.814902162880301*^9, 3.814902615495974*^9, 
   3.814903269072919*^9, 3.8149682268156013`*^9, 3.814972179219507*^9, 
   3.8149769285527287`*^9, {3.814977640339744*^9, 3.814977650599688*^9}, 
   3.8151463005475063`*^9, 3.815229536417759*^9, 3.815229639675002*^9, 
   3.81523477627917*^9, 3.8153179988979053`*^9, 3.815403076850069*^9, 
   3.8158505605792437`*^9, {3.818942553027604*^9, 3.8189425623857183`*^9}, 
   3.81901137823997*^9, {3.8195768967445517`*^9, 3.819576924836076*^9}, 
   3.8195769808692617`*^9, 3.8196379559415627`*^9, 3.825612820986946*^9, 
   3.8256683604584217`*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"30633ca1-572e-4d09-b41e-0e66448f333f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Solution 2", "Subsection",
 CellChangeTimes->{{3.8111677616781883`*^9, 3.811167790934411*^9}, {
  3.814902823457301*^9, 3.814902823552432*^9}, {3.8152299019129953`*^9, 
  3.815229902016519*^9}},ExpressionUUID->"c81f080f-42b0-48dc-a656-\
08584c1c2f0b"],

Cell["Verifying the black hole solution for the second case", "Text",
 CellChangeTimes->{{3.814977060102002*^9, 3.814977159372628*^9}, {
  3.814977199727046*^9, 3.81497721251978*^9}, {3.8149772451371717`*^9, 
  3.8149772612277*^9}, {3.814977387659037*^9, 3.814977446635738*^9}, {
  3.81497750658876*^9, 3.814977510563168*^9}, {3.8149775970784607`*^9, 
  3.814977626308395*^9}, {3.815234784224743*^9, 
  3.8152347849640093`*^9}},ExpressionUUID->"2598a7b5-5c32-45df-a1bb-\
a53481a75f0e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"eomSF", "/.", 
    RowBox[{"\[CapitalPhi]", "\[Rule]", "\[CapitalPhi]2"}]}], "/.", 
   RowBox[{"\[Lambda]", "\[Rule]", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["\[Beta]", "2"]}], 
     RowBox[{"4", " ", "\[Alpha]"}]]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.811186367184545*^9, 3.811186392993944*^9}, {
   3.811186480374405*^9, 3.811186480586279*^9}, {3.811187580897621*^9, 
   3.81118758151562*^9}, {3.8111876193544207`*^9, 3.811187619448646*^9}, {
   3.811765724719212*^9, 3.8117657432493*^9}, {3.812990354307976*^9, 
   3.8129903544224033`*^9}, {3.814902753952939*^9, 3.814902758056917*^9}, {
   3.8149720361058693`*^9, 3.8149720373455887`*^9}, {3.815229546475772*^9, 
   3.8152295465664043`*^9}, {3.818942566866622*^9, 3.818942575702299*^9}, {
   3.819011381581052*^9, 3.819011383358893*^9}, 3.825612825361767*^9, 
   3.825668363298999*^9},
 CellLabel->"In[49]:=",ExpressionUUID->"d6ab039c-cbcb-44b7-85a9-3389e5f6f67d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.811186376669702*^9, 3.811186398287731*^9}, {
   3.811186476102337*^9, 3.8111864809641657`*^9}, 3.811186971115938*^9, 
   3.811187477972826*^9, 3.811187581885908*^9, 3.811187619781336*^9, 
   3.811188282593204*^9, 3.811191215986848*^9, {3.811765727773645*^9, 
   3.81176574354287*^9}, 3.812804845533011*^9, 3.812836330106085*^9, {
   3.812990352454742*^9, 3.8129903546807404`*^9}, 3.814902184736025*^9, 
   3.8149027584479427`*^9, 3.814903258398398*^9, 3.814968220694112*^9, 
   3.814972037912612*^9, 3.814976918427593*^9, 3.8149776115510902`*^9, 
   3.815146293727495*^9, 3.8152291970372963`*^9, 3.815229551535447*^9, 
   3.815229642932558*^9, 3.815234787809557*^9, 3.815318001026226*^9, 
   3.81540308019683*^9, 3.815850564148975*^9, {3.8189425709829483`*^9, 
   3.8189425760901823`*^9}, 3.8190113836710663`*^9, 3.819576983387045*^9, 
   3.819637957214958*^9, 3.8256128259466343`*^9, 3.8256683637807493`*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"63301ad1-beb7-45c4-8bec-7ebf1b8d8bf6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"eom", "/.", 
     RowBox[{"\[Lambda]", "\[Rule]", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Beta]", "2"]}], 
       RowBox[{"4", " ", "\[Alpha]"}]]}]}], "/.", 
    RowBox[{"V", "\[Rule]", "V2"}]}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{"\[CapitalPhi]", "\[Rule]", "\[CapitalPhi]2"}]}], "//", 
   "FullSimplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{"f", "\[Rule]", "f2"}]}], "/.", 
   RowBox[{"q", "\[Rule]", 
    FractionBox[
     RowBox[{"Gn", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["Qe", "2"], "+", 
        SuperscriptBox["Qm", "2"]}], ")"}]}], 
     RowBox[{"4", " ", "\[Pi]"}]]}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.812837843466563*^9, 3.812837844348771*^9}, {
   3.8128378867641687`*^9, 3.812837887641925*^9}, {3.812838180546835*^9, 
   3.8128381817398233`*^9}, {3.812838235917491*^9, 3.8128383197627897`*^9}, {
   3.814902762253642*^9, 3.814902793553269*^9}, 3.814972041983897*^9, {
   3.8152295488712378`*^9, 3.815229549575841*^9}, {3.818942579331973*^9, 
   3.818942580865889*^9}, {3.819011385564116*^9, 3.819011386726335*^9}, 
   3.825612828778955*^9, 3.825668365606554*^9},
 CellLabel->"In[50]:=",ExpressionUUID->"4a664387-65cb-45c7-b1c9-91d58ee6e9ce"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.812837885286462*^9, 3.812838175953087*^9, 3.8128382172813883`*^9, 
   3.8128382587847557`*^9, {3.8128382941472397`*^9, 3.812838320549013*^9}, 
   3.812990359925344*^9, 3.814902186586829*^9, 3.8149027656221113`*^9, 
   3.8149028022215757`*^9, 3.814903264212989*^9, 3.814968226064052*^9, 
   3.814972048489109*^9, 3.814976924197556*^9, 3.8149776202582207`*^9, 
   3.815146300128242*^9, 3.815229203794394*^9, 3.815229552755577*^9, 
   3.815229643800893*^9, 3.8152347878670607`*^9, 3.815318007401161*^9, 
   3.8154030862384853`*^9, 3.815850570301424*^9, 3.818942585725731*^9, 
   3.819011392174386*^9, 3.8195769898646603`*^9, 3.819637962976695*^9, 
   3.8256128345191717`*^9, 3.8256683704780483`*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"a6575989-46d5-48b0-9b5b-b5ae15016f32"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Critical solution", "Subsection",
 CellChangeTimes->{{3.8111677616781883`*^9, 3.811167762953994*^9}, {
  3.8149028256651363`*^9, 3.8149028257640533`*^9}, {3.815146305086754*^9, 
  3.8151463051575193`*^9}, {3.815229909609521*^9, 3.815229912320716*^9}, {
  3.8154035723523483`*^9, 
  3.815403572578905*^9}},ExpressionUUID->"bf988a96-b8df-4228-bfa7-\
2f5429d47512"],

Cell["Verifying the black hole solution for the critical case", "Text",
 CellChangeTimes->{{3.814977060102002*^9, 3.814977159372628*^9}, {
  3.814977199727046*^9, 3.81497721251978*^9}, {3.8149772451371717`*^9, 
  3.8149772612277*^9}, {3.814977387659037*^9, 3.814977446635738*^9}, {
  3.81497750658876*^9, 3.814977510563168*^9}, {3.8149775970784607`*^9, 
  3.8149776354417143`*^9}, {3.8151463436328773`*^9, 3.815146344274238*^9}, {
  3.815234799130228*^9, 
  3.815234800041622*^9}},ExpressionUUID->"131f7a5f-9e86-4174-9266-\
3cc106fc9842"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPhi]crit", "[", "r_", "]"}], ":=", 
   SqrtBox[
    FractionBox["1", "\[Beta]"]]}], ";"}]], "Input",
 CellChangeTimes->{{3.815229914626669*^9, 3.81522993162096*^9}, {
  3.815230035715769*^9, 3.815230040262721*^9}, {3.818942626812859*^9, 
  3.818942653831583*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"197d5b69-8254-45ca-9db8-7c8e995b0d01"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"eom", "/.", 
      RowBox[{"\[CapitalPhi]", "\[Rule]", "\[CapitalPhi]crit"}]}], "/.", 
     RowBox[{"V", "\[Rule]", "V2"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Qe", "\[Rule]", "0"}], ",", 
      RowBox[{"Qm", "\[Rule]", "0"}]}], "}"}]}], "/.", 
   RowBox[{"\[Lambda]", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "\[CapitalLambda]"}], " ", 
     SuperscriptBox["\[Beta]", "2"]}]}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.815229941319419*^9, 3.8152299804127407`*^9}, {
   3.818942639588921*^9, 3.818942671820718*^9}, {3.819011401626383*^9, 
   3.8190114017475567`*^9}, 3.825668377272122*^9},
 CellLabel->"In[55]:=",ExpressionUUID->"94fd1bd5-06b9-42ed-a186-f1c50311b704"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.815229963457724*^9, 3.815229980666148*^9}, {
   3.81523003759733*^9, 3.81523004204278*^9}, 3.815234802584317*^9, 
   3.815403094893528*^9, 3.815850594575357*^9, {3.818942655662505*^9, 
   3.818942672729227*^9}, 3.8190114021776114`*^9, 3.8195769958795958`*^9, 
   3.819637965331929*^9, 3.825612839558123*^9, {3.825668375561234*^9, 
   3.82566837760555*^9}},
 CellLabel->"Out[55]=",ExpressionUUID->"0dc56bc2-2083-4aee-b47e-982c65c0f940"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"eomSF", "/.", 
      RowBox[{"\[CapitalPhi]", "\[Rule]", "\[CapitalPhi]crit"}]}], "/.", 
     RowBox[{"V", "\[Rule]", "V2"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Qe", "\[Rule]", "0"}], ",", 
      RowBox[{"Qm", "\[Rule]", "0"}]}], "}"}]}], "/.", 
   RowBox[{"\[Lambda]", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "\[CapitalLambda]"}], " ", 
     SuperscriptBox["\[Beta]", "2"]}]}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"f", "\[Rule]", "f2"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.810637496224678*^9, 3.810637508992466*^9}, {
   3.810638343378481*^9, 3.810638349923602*^9}, {3.810638555849063*^9, 
   3.810638566031968*^9}, {3.810638611379589*^9, 3.8106386131181087`*^9}, {
   3.811765626363393*^9, 3.81176565574842*^9}, {3.812983709665655*^9, 
   3.8129837172664223`*^9}, {3.8129901618628407`*^9, 3.812990179046583*^9}, {
   3.812990212593069*^9, 3.812990220352455*^9}, 3.814902605472454*^9, {
   3.814972130481112*^9, 3.814972166857564*^9}, {3.815146308362464*^9, 
   3.81514632466451*^9}, {3.815230009965374*^9, 3.815230018043528*^9}, {
   3.8189426743447227`*^9, 3.818942675720986*^9}, {3.8190114048383503`*^9, 
   3.8190114074458303`*^9}, 3.825668379614101*^9},
 CellLabel->"In[56]:=",ExpressionUUID->"9e864156-0103-4331-a2ce-44060398f804"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}], "+", 
      RowBox[{"f", "[", "r", "]"}], "+", 
      RowBox[{"2", " ", "r", " ", 
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], "-", 
      RowBox[{"\[Alpha]", " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      RowBox[{"2", " ", "\[Alpha]"}], "-", 
      RowBox[{"2", " ", "\[Alpha]", " ", 
       RowBox[{"f", "[", "r", "]"}]}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["f", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}]}], 
  SuperscriptBox["r", "2"]]], "Output",
 CellChangeTimes->{{3.810637496852407*^9, 3.810637509728348*^9}, 
   3.810637707321189*^9, 3.8106383505171003`*^9, {3.8106385587762623`*^9, 
   3.8106385665745573`*^9}, 3.8106386273280163`*^9, 3.811167566701597*^9, 
   3.811765626770186*^9, 3.811765665779249*^9, 3.81280386033259*^9, 
   3.8128352532361097`*^9, 3.812836278244541*^9, 3.812983579760397*^9, {
   3.812983710095601*^9, 3.812983722893744*^9}, {3.812990168405023*^9, 
   3.812990220738737*^9}, 3.814902162422827*^9, 3.814902607062161*^9, 
   3.814903268746664*^9, 3.814968226468416*^9, {3.814972148666967*^9, 
   3.8149721671702127`*^9}, 3.814976928205524*^9, 3.814977637432467*^9, {
   3.815146300193787*^9, 3.815146324878055*^9}, 3.815146369425712*^9, 
   3.8152295585404587`*^9, 3.815229646143127*^9, {3.8152300105193243`*^9, 
   3.815230043404715*^9}, 3.815234803629616*^9, 3.8154030961834*^9, 
   3.8158505970101557`*^9, 3.818942676190357*^9, {3.819011405224957*^9, 
   3.819011407807757*^9}, 3.819576997498596*^9, 3.819637966436561*^9, 
   3.8256128415559683`*^9, 3.825668379977661*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"db934146-9e18-431c-88bb-27ad4916ee85"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.810637496852407*^9, 3.810637509728348*^9}, 
   3.810637707321189*^9, 3.8106383505171003`*^9, {3.8106385587762623`*^9, 
   3.8106385665745573`*^9}, 3.8106386273280163`*^9, 3.811167566701597*^9, 
   3.811765626770186*^9, 3.811765665779249*^9, 3.81280386033259*^9, 
   3.8128352532361097`*^9, 3.812836278244541*^9, 3.812983579760397*^9, {
   3.812983710095601*^9, 3.812983722893744*^9}, {3.812990168405023*^9, 
   3.812990220738737*^9}, 3.814902162422827*^9, 3.814902607062161*^9, 
   3.814903268746664*^9, 3.814968226468416*^9, {3.814972148666967*^9, 
   3.8149721671702127`*^9}, 3.814976928205524*^9, 3.814977637432467*^9, {
   3.815146300193787*^9, 3.815146324878055*^9}, 3.815146369425712*^9, 
   3.8152295585404587`*^9, 3.815229646143127*^9, {3.8152300105193243`*^9, 
   3.815230043404715*^9}, 3.815234803629616*^9, 3.8154030961834*^9, 
   3.8158505970101557`*^9, 3.818942676190357*^9, {3.819011405224957*^9, 
   3.819011407807757*^9}, 3.819576997498596*^9, 3.819637966436561*^9, 
   3.8256128415559683`*^9, 3.825668380002204*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"2a8f5ea1-606b-45da-a860-509b1cf7f4d2"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Effective Lagrangian Approach (independent derivation of the solutions)\
\>", "Section",
 CellChangeTimes->{{3.8149681452278757`*^9, 3.814968159887917*^9}, {
  3.814971795499342*^9, 
  3.814971808395144*^9}},ExpressionUUID->"a9c0d12d-8c60-423f-82f3-\
55a6a986454c"],

Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.8149721911089773`*^9, 3.81497219322078*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"3dc1f0c3-3f8d-44fe-a49d-c9e9324541ba"],

Cell[TextData[{
 "Define the metric and load the \[OpenCurlyDoubleQuote]diffgeo.m\
\[CloseCurlyDoubleQuote] package. We have to include the ",
 Cell[BoxData[
  SuperscriptBox["e", 
   RowBox[{
    RowBox[{"-", "2"}], 
    RowBox[{"\[Delta]", "[", "r", "]"}]}]]], "Input",
  CellChangeTimes->{{3.404660552972549*^9, 3.404660556212677*^9}, {
    3.404661976407036*^9, 3.404662066964767*^9}, 3.4605595723388777`*^9, {
    3.803817389404292*^9, 3.80381739422989*^9}, {3.803819759872634*^9, 
    3.803819856461912*^9}, {3.805039627523017*^9, 3.805039643509108*^9}, {
    3.8062318601991034`*^9, 3.8062318646493607`*^9}, {3.812836216288969*^9, 
    3.812836228733734*^9}, {3.81490213462332*^9, 3.8149021350724163`*^9}, {
    3.814902498932823*^9, 3.814902499131345*^9}, {3.814968521174608*^9, 
    3.8149685253362303`*^9}},ExpressionUUID->
  "b503a519-4ea8-4f86-9c41-0243154eb0d2"],
 " factor (that we will later set to one) because of the effective Lagrangian \
approach."
}], "Text",
 CellChangeTimes->{{3.814977060102002*^9, 3.8149771903401203`*^9}, {
  3.8149776803745117`*^9, 3.814977733282475*^9}, {3.815850625011362*^9, 
  3.815850635436635*^9}},ExpressionUUID->"8a480a7d-5edb-4676-bc0c-\
5d76409e62dd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"coord", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"metric", " ", "=", " ", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"f", "[", "r", "]"}]}], 
       SuperscriptBox["E", 
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{"\[Delta]", "[", "r", "]"}]}]]}], ",", 
      FractionBox["1", 
       RowBox[{"f", "[", "r", "]"}]], ",", 
      SuperscriptBox["r", "2"], ",", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"metricsign", "=", 
   RowBox[{"-", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "diffgeo.m"}]}], "Input",
 CellChangeTimes->{{3.404660552972549*^9, 3.404660556212677*^9}, {
   3.404661976407036*^9, 3.404662066964767*^9}, 3.4605595723388777`*^9, {
   3.803817389404292*^9, 3.80381739422989*^9}, {3.803819759872634*^9, 
   3.803819856461912*^9}, {3.805039627523017*^9, 3.805039643509108*^9}, {
   3.8062318601991034`*^9, 3.8062318646493607`*^9}, {3.812836216288969*^9, 
   3.812836228733734*^9}, {3.81490213462332*^9, 3.8149021350724163`*^9}, {
   3.814902498932823*^9, 3.814902499131345*^9}, {3.814968521174608*^9, 
   3.8149685253362303`*^9}, 3.815403125133708*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"45a2dce8-b753-4a1a-9c53-c6d38ee93be3"],

Cell[CellGroupData[{

Cell["Computations", "Subsection",
 CellChangeTimes->{{3.814972208227517*^9, 
  3.8149722100561037`*^9}},ExpressionUUID->"b90d0ab3-bfe7-44b0-81f5-\
23dc9d2b86e7"],

Cell["Compute the curvature tensors/scalars.", "Text",
 CellChangeTimes->{{3.814977060102002*^9, 3.814977159372628*^9}, {
  3.814977199727046*^9, 3.81497721251978*^9}, {3.814977821261743*^9, 
  3.8149778225031347`*^9}},ExpressionUUID->"87072506-43bf-4ee9-9062-\
9479d0d648b0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"R", "=", 
   RowBox[{"RicciScalar", "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G", "=", 
   RowBox[{"Einstein", "//", "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ric", "=", 
   RowBox[{"RicciTensor", "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Riem", "=", 
   RowBox[{
    RowBox[{"lower", "[", 
     RowBox[{"Riemann", ",", 
      RowBox[{"{", "4", "}"}]}], "]"}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GB", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["R", "2"], "-", 
     RowBox[{"4", 
      RowBox[{"norm", "[", "Ric", "]"}]}], "+", 
     RowBox[{"norm", "[", "Riem", "]"}]}], "//", "FullSimplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.814968530811102*^9, 3.814968530977247*^9}, {
  3.814968767334755*^9, 3.814968767523148*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"8d9b7563-a330-4d5e-a682-9492e1265563"],

Cell["Compute the Maxwell Lagrangian.", "Text",
 CellChangeTimes->{{3.814977060102002*^9, 3.814977159372628*^9}, {
  3.814977199727046*^9, 3.81497721251978*^9}, {3.814977821261743*^9, 
  3.8149778682314463`*^9}},ExpressionUUID->"bb7724cd-52b2-4002-ae2b-\
ddf89907b9d3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"V", "[", "r", "]"}], ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["Qm", 
        RowBox[{"4", "\[Pi]"}]]}], 
      RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"[", "\[Nu]", "]"}], "]"}], ",", 
        RowBox[{"coord", "[", 
         RowBox[{"[", "\[Mu]", "]"}], "]"}]}], "]"}], "-", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"[", "\[Mu]", "]"}], "]"}], ",", 
        RowBox[{"coord", "[", 
         RowBox[{"[", "\[Nu]", "]"}], "]"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Nu]", ",", "4"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"F2", "=", 
  RowBox[{
   RowBox[{"contract", "[", 
    RowBox[{
     RowBox[{"F", "**", "F"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}]}], "]"}], "//", 
   "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.814968236397375*^9, 3.814968253302616*^9}, {
  3.814968517724504*^9, 3.814968518289982*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"fea0ed9f-8833-4140-8e2d-4fa585ad8ff7"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   SuperscriptBox["Qm", "2"], 
   RowBox[{"8", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["r", "4"]}]], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"2", " ", 
     RowBox[{"\[Delta]", "[", "r", "]"}]}]], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["V", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], "2"]}]}]], "Output",
 CellChangeTimes->{{3.814968237283018*^9, 3.814968253560297*^9}, 
   3.814968535677499*^9, 3.814972231546139*^9, 3.814977917614657*^9, 
   3.8152348181288843`*^9, 3.815403139213965*^9, 3.815850651815872*^9, 
   3.8189439013486767`*^9, 3.8195770209660463`*^9, 3.819577060387012*^9, 
   3.8196379828066273`*^9, 3.825612863684638*^9, 3.825668395426589*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"68d0167b-9c58-4844-b5ba-7be290ddcfa1"]
}, Open  ]],

Cell[TextData[{
 "Compute the determinant of the metric ",
 Cell[BoxData[
  FormBox[
   SqrtBox[
    RowBox[{"-", "g"}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "9de5888f-8340-4afe-82e5-a2206625c717"],
 "."
}], "Text",
 CellChangeTimes->{{3.814977060102002*^9, 3.814977159372628*^9}, {
  3.814977199727046*^9, 3.81497721251978*^9}, {3.814977821261743*^9, 
  3.814977888744606*^9}},ExpressionUUID->"594bac70-56e8-45ef-92c7-\
7df3e7422390"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sg", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    SqrtBox[
     RowBox[{"-", 
      RowBox[{"Det", "[", "metric", "]"}]}]], ",", 
    RowBox[{
     RowBox[{"\[Theta]", ">", "0"}], "&&", 
     RowBox[{"\[Theta]", "<", "\[Pi]"}], "&&", 
     RowBox[{"r", ">", "0"}], "&&", 
     RowBox[{
      RowBox[{"\[Delta]", "[", "r", "]"}], "\[Element]", "Reals"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.814968261747806*^9, 3.814968291830103*^9}, {
  3.814968539734742*^9, 3.8149685688506517`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"87a74172-022a-4147-aaf9-ae2f071cc8df"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"-", 
    RowBox[{"\[Delta]", "[", "r", "]"}]}]], " ", 
  SuperscriptBox["r", "2"], " ", 
  RowBox[{"Sin", "[", "\[Theta]", "]"}]}]], "Output",
 CellChangeTimes->{{3.8149682682200727`*^9, 3.814968292409835*^9}, 
   3.814968569386517*^9, 3.8149722339742317`*^9, 3.814977917731618*^9, 
   3.8152348196189632`*^9, 3.81540314133815*^9, 3.815850657752026*^9, 
   3.818943901513175*^9, 3.819577022990432*^9, 3.8195770605264606`*^9, 
   3.81963798493993*^9, 3.825612865666194*^9, 3.825668395669717*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"cbf043b0-684b-4fc1-a5ab-6f6e2f86d3d6"]
}, Open  ]],

Cell["Compute the scalar field related quantities.", "Text",
 CellChangeTimes->{{3.814977060102002*^9, 3.814977159372628*^9}, {
  3.814977199727046*^9, 
  3.814977227268362*^9}},ExpressionUUID->"54636127-9c3f-4d1e-b8fb-\
9cf58ac6c306"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ddp", "=", 
   RowBox[{"covariant", "[", 
    RowBox[{"covariant", "[", 
     RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dpdp", "=", 
   RowBox[{
    RowBox[{"covariant", "[", 
     RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "]"}], "**", 
    RowBox[{"covariant", "[", 
     RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dp2", "=", 
   RowBox[{"contract", "[", 
    RowBox[{"dpdp", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"boxp", "=", 
   RowBox[{
    RowBox[{"contract", "[", 
     RowBox[{"ddp", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gpp", "=", 
   RowBox[{"contract", "[", 
    RowBox[{
     RowBox[{"G", "**", "dpdp"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.814968398905039*^9, 3.814968406377846*^9}, {
  3.815850690613085*^9, 3.815850693183282*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"2665816f-c187-40ce-a32e-c2457117e673"],

Cell["Compute the effective Lagrangian", "Text",
 CellChangeTimes->{{3.814977060102002*^9, 3.814977159372628*^9}, {
  3.814977199727046*^9, 3.814977227268362*^9}, {3.814977922908066*^9, 
  3.814977978021385*^9}, {3.815234828190113*^9, 3.815234828259823*^9}, {
  3.819637993624796*^9, 
  3.819637994385559*^9}},ExpressionUUID->"75f35ca7-8566-4ba1-8618-\
ba37df823539"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Leff", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"16", "\[Pi]", " ", "Gn"}]], 
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"sg", "*", 
        RowBox[{"(", 
         RowBox[{"R", "-", 
          RowBox[{"2", "\[CapitalLambda]"}], "-", 
          RowBox[{"6", "\[Beta]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox[
               RowBox[{"R", " "}], "6"], 
              SuperscriptBox[
               RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "2"]}], "+", "dp2"}],
             ")"}]}], "-", 
          RowBox[{"2", "\[Lambda]", " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "4"]}], "-", 
          RowBox[{"\[Alpha]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Log", "[", 
               RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "]"}], "GB"}], "-", 
             FractionBox[
              RowBox[{"4", " ", "Gpp"}], 
              SuperscriptBox[
               RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "2"]], "-", 
             FractionBox[
              RowBox[{"4", "boxp", " ", "dp2"}], 
              SuperscriptBox[
               RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "3"]], "+", 
             FractionBox[
              RowBox[{"2", 
               SuperscriptBox["dp2", "2"]}], 
              SuperscriptBox[
               RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "4"]]}], ")"}]}]}], 
         ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Theta]", ",", "0", ",", "\[Pi]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[CurlyPhi]", ",", "0", ",", 
         RowBox[{"2", "\[Pi]"}]}], "}"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], 
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"sg", " ", "F2"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Theta]", ",", "0", ",", "\[Pi]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[CurlyPhi]", ",", "0", ",", 
         RowBox[{"2", "\[Pi]"}]}], "}"}]}], "]"}]}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.81296903589857*^9, 3.812969142079462*^9}, {
  3.8130706577668343`*^9, 3.813070657913208*^9}, {3.813071004709528*^9, 
  3.8130710052974873`*^9}, {3.813071055212764*^9, 3.813071061333406*^9}, {
  3.813071189071262*^9, 3.813071227269754*^9}, {3.814968299016404*^9, 
  3.8149683862330093`*^9}, {3.814968437486601*^9, 3.814968439221233*^9}, {
  3.815850697970407*^9, 3.815850698448525*^9}, {3.818943902849448*^9, 
  3.8189439428026333`*^9}, {3.825612870421723*^9, 3.8256128706100407`*^9}, {
  3.825668394168612*^9, 3.825668394340667*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"7a12f0af-83d7-47b2-bacf-0c7892347765"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "2"]}]], 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     RowBox[{"\[Delta]", "[", "r", "]"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox["Qm", "2"], "\[Pi]"]}], "+", 
     RowBox[{"16", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", 
        RowBox[{"\[Delta]", "[", "r", "]"}]}]], " ", "\[Pi]", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["V", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
     RowBox[{
      FractionBox["1", "Gn"], 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[CapitalLambda]"}], "-", 
         RowBox[{"2", " ", "\[Lambda]", " ", 
          SuperscriptBox[
           RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "4"]}], "-", 
         RowBox[{"6", " ", "\[Beta]", " ", 
          RowBox[{"f", "[", "r", "]"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[CapitalPhi]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
         FractionBox[
          RowBox[{"\[Beta]", " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"r", " ", 
              RowBox[{
               SuperscriptBox["f", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"4", "-", 
                RowBox[{"3", " ", "r", " ", 
                 RowBox[{
                  SuperscriptBox["\[Delta]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
             "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              RowBox[{
               SuperscriptBox["f", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"f", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Delta]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], 
                 "2"], "-", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{
                  SuperscriptBox["\[Delta]", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}]}], 
          SuperscriptBox["r", "2"]], "+", 
         FractionBox[
          RowBox[{"2", "+", 
           RowBox[{"r", " ", 
            RowBox[{
             SuperscriptBox["f", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"3", " ", "r", " ", 
               RowBox[{
                SuperscriptBox["\[Delta]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
           
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{
             SuperscriptBox["f", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"f", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"r", " ", 
                   RowBox[{
                    SuperscriptBox["\[Delta]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], 
                "2"]}], "+", 
              RowBox[{
               SuperscriptBox["r", "2"], " ", 
               RowBox[{
                SuperscriptBox["\[Delta]", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
          SuperscriptBox["r", "2"]], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "4"]}]], 
          RowBox[{"2", " ", "\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"f", "[", "r", "]"}], " ", 
              SuperscriptBox[
               RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"r", " ", 
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"f", "[", "r", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", "r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Delta]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
               ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[CapitalPhi]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"f", "[", "r", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[CapitalPhi]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], "4"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"Log", "[", 
               RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "]"}], " ", 
              SuperscriptBox[
               RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"5", " ", 
                    RowBox[{"f", "[", "r", "]"}]}]}], ")"}], " ", 
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Delta]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"f", "[", "r", "]"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"f", "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Delta]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], "-", 
                    RowBox[{
                    SuperscriptBox["\[Delta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "r", " ", 
              RowBox[{"f", "[", "r", "]"}], " ", 
              RowBox[{"\[CapitalPhi]", "[", "r", "]"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[CapitalPhi]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "r"}], " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"f", "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Delta]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                  ")"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalPhi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "-", 
                RowBox[{"r", " ", 
                 RowBox[{"f", "[", "r", "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalPhi]", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}]}]}]}], ")"}]}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.8129691396301928`*^9, 3.8129691473061733`*^9}, 
   3.813070592509923*^9, 3.8130706648722677`*^9, 3.813071072069439*^9, 
   3.81307123933524*^9, 3.814030685050682*^9, {3.8149684196078167`*^9, 
   3.814968445243188*^9}, 3.814968603247835*^9, 3.814968789509747*^9, 
   3.814972264616021*^9, 3.8149779642017803`*^9, 3.81523484460642*^9, 
   3.8154031658799353`*^9, {3.815850677949209*^9, 3.8158507044400997`*^9}, {
   3.818943931270887*^9, 3.818943953496681*^9}, {3.81957704310373*^9, 
   3.819577071922031*^9}, 3.8196380069724617`*^9, 3.825612886813212*^9, 
   3.825668411293741*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"8a34d75d-849d-462d-a0b6-a8a15b571a31"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Equations of Motion", "Subsection",
 CellChangeTimes->{{3.814972303073311*^9, 
  3.814972306565349*^9}},ExpressionUUID->"7659fe68-bbea-42a1-91a1-\
789d90af751d"],

Cell["Compute the equations of motion.", "Text",
 CellChangeTimes->{{3.814977060102002*^9, 3.814977159372628*^9}, {
  3.814977199727046*^9, 3.814977227268362*^9}, {3.814977986307768*^9, 
  3.814977989030447*^9}},ExpressionUUID->"153a7239-ea69-4486-98ee-\
4e5a7e2758b9"],

Cell[BoxData[
 RowBox[{"<<", "VariationalMethods`"}]], "Input",
 CellChangeTimes->{{3.794822331161955*^9, 3.7948223359753532`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"e6f185e8-5cdc-4a4e-b291-3e95df45ec1f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EL", "=", 
  RowBox[{
   RowBox[{"EulerEquations", "[", 
    RowBox[{"Leff", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"f", "[", "r", "]"}], ",", 
       RowBox[{"\[Delta]", "[", "r", "]"}], ",", 
       RowBox[{"\[CapitalPhi]", "[", "r", "]"}], ",", 
       RowBox[{"V", "[", "r", "]"}]}], "}"}], ",", "r"}], "]"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.794822338329049*^9, 3.794822361969164*^9}, {
  3.794822652816332*^9, 3.794822653416511*^9}, {3.802630433569704*^9, 
  3.802630434877164*^9}, {3.802681387582899*^9, 3.8026813901401253`*^9}, {
  3.80268144289487*^9, 3.802681442998289*^9}, {3.809286471129725*^9, 
  3.809286471249735*^9}, {3.8130710718562517`*^9, 3.813071072994934*^9}, {
  3.814968444915913*^9, 3.814968445965824*^9}, {3.814968642970419*^9, 
  3.8149686472203617`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"55e68f16-5667-4b36-965e-ffcb6312d8c9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"Gn", " ", 
       RowBox[{"\[CapitalPhi]", "[", "r", "]"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"r", " ", "\[Beta]", " ", 
        SuperscriptBox[
         RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "6"], " ", 
        RowBox[{
         SuperscriptBox["\[Delta]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["r", "2"], " ", "\[Alpha]", " ", 
        RowBox[{"f", "[", "r", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[CapitalPhi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "4"]}], "-", 
       RowBox[{"r", " ", 
        SuperscriptBox[
         RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Delta]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], "+", 
          RowBox[{"2", " ", "r", " ", "\[Beta]", " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["\[CapitalPhi]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", "\[Beta]", " ", 
        SuperscriptBox[
         RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Delta]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalPhi]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[CapitalPhi]", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], ")"}]}], "-", 
       RowBox[{"2", " ", "r", " ", "\[Alpha]", " ", 
        RowBox[{"f", "[", "r", "]"}], " ", 
        RowBox[{"\[CapitalPhi]", "[", "r", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[CapitalPhi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"r", " ", 
              RowBox[{
               SuperscriptBox["\[Delta]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalPhi]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "+", 
          RowBox[{"r", " ", 
           RowBox[{
            SuperscriptBox["\[CapitalPhi]", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", "\[Alpha]", " ", 
        SuperscriptBox[
         RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"3", " ", 
              RowBox[{"f", "[", "r", "]"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["\[Delta]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalPhi]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"f", "[", "r", "]"}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalPhi]", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", "\[Alpha]", " ", 
        SuperscriptBox[
         RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[CapitalPhi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{
              RowBox[{"f", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", "r", " ", 
                 RowBox[{
                  SuperscriptBox["\[Delta]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalPhi]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "+", 
          RowBox[{"2", " ", "r", " ", 
           RowBox[{"f", "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalPhi]", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
      ")"}]}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"Gn", " ", "r", " ", 
       RowBox[{"\[CapitalPhi]", "[", "r", "]"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "\[Pi]", " ", 
        SuperscriptBox["r", "4"], " ", "\[Lambda]", " ", 
        SuperscriptBox[
         RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "8"]}], "-", 
       RowBox[{"4", " ", "\[Pi]", " ", 
        SuperscriptBox["r", "2"], " ", "\[Beta]", " ", 
        SuperscriptBox[
         RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"f", "[", "r", "]"}], "+", 
          RowBox[{"r", " ", 
           RowBox[{
            SuperscriptBox["f", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
       RowBox[{"20", " ", "\[Pi]", " ", 
        SuperscriptBox["r", "4"], " ", "\[Alpha]", " ", 
        SuperscriptBox[
         RowBox[{"f", "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[CapitalPhi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "4"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Gn", " ", 
           SuperscriptBox["Qm", "2"]}], "+", 
          RowBox[{"4", " ", "\[Pi]", " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
          "+", 
          RowBox[{"4", " ", "\[Pi]", " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["f", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Delta]", "[", "r", "]"}]}]], " ", "Gn", " ", 
                 "\[Pi]", " ", "r", " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["V", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"f", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", "\[Beta]", " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["\[CapitalPhi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"8", " ", "\[Pi]", " ", 
        SuperscriptBox["r", "3"], " ", "\[Alpha]", " ", 
        RowBox[{"f", "[", "r", "]"}], " ", 
        RowBox[{"\[CapitalPhi]", "[", "r", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[CapitalPhi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              RowBox[{"f", "[", "r", "]"}]}], "+", 
             RowBox[{"r", " ", 
              RowBox[{
               SuperscriptBox["f", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalPhi]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "+", 
          RowBox[{"2", " ", "r", " ", 
           RowBox[{"f", "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalPhi]", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
       RowBox[{"4", " ", "\[Pi]", " ", 
        SuperscriptBox["r", "3"], " ", "\[Beta]", " ", 
        SuperscriptBox[
         RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"f", "[", "r", "]"}]}], "+", 
             RowBox[{"r", " ", 
              RowBox[{
               SuperscriptBox["f", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalPhi]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "+", 
          RowBox[{"2", " ", "r", " ", 
           RowBox[{"f", "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalPhi]", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"8", " ", "\[Pi]", " ", 
        SuperscriptBox["r", "2"], " ", "\[Alpha]", " ", 
        RowBox[{"f", "[", "r", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[CapitalPhi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"f", "[", "r", "]"}], "+", 
             RowBox[{"3", " ", "r", " ", 
              RowBox[{
               SuperscriptBox["f", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalPhi]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "+", 
          RowBox[{"4", " ", "r", " ", 
           RowBox[{"f", "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalPhi]", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"8", " ", "\[Pi]", " ", 
        SuperscriptBox["r", "2"], " ", "\[Alpha]", " ", 
        SuperscriptBox[
         RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"f", "[", "r", "]"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["f", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalPhi]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"f", "[", "r", "]"}]}], ")"}], " ", 
           RowBox[{"f", "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalPhi]", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
      ")"}]}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"Gn", " ", 
       RowBox[{"\[CapitalPhi]", "[", "r", "]"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["r", "2"], " ", "\[Lambda]", " ", 
        SuperscriptBox[
         RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "8"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["r", "2"], " ", "\[Alpha]", " ", 
        SuperscriptBox[
         RowBox[{"f", "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[CapitalPhi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "4"]}], "+", 
       RowBox[{"2", " ", "\[Alpha]", " ", 
        SuperscriptBox[
         RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["f", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"5", " ", 
              RowBox[{"f", "[", "r", "]"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["f", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[Delta]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"f", "[", "r", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["f", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"f", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Delta]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"], "-", 
                RowBox[{
                 SuperscriptBox["\[Delta]", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"\[Beta]", " ", 
        SuperscriptBox[
         RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "6"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               SuperscriptBox["f", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"3", " ", "r", " ", 
                 RowBox[{
                  SuperscriptBox["\[Delta]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
             "-", 
             RowBox[{"r", " ", 
              RowBox[{
               SuperscriptBox["f", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"f", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"r", " ", 
                  RowBox[{
                   SuperscriptBox["\[Delta]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], 
               "2"]}], "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              RowBox[{
               SuperscriptBox["\[Delta]", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"6", " ", "r", " ", "\[Beta]", " ", 
        SuperscriptBox[
         RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "r"}], " ", 
              RowBox[{
               SuperscriptBox["f", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{
              RowBox[{"f", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"r", " ", 
                 RowBox[{
                  SuperscriptBox["\[Delta]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalPhi]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "-", 
          RowBox[{"r", " ", 
           RowBox[{"f", "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalPhi]", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", "r", " ", "\[Alpha]", " ", 
        RowBox[{"f", "[", "r", "]"}], " ", 
        RowBox[{"\[CapitalPhi]", "[", "r", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[CapitalPhi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", " ", 
              RowBox[{
               SuperscriptBox["f", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{
              RowBox[{"f", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"r", " ", 
                 RowBox[{
                  SuperscriptBox["\[Delta]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalPhi]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "+", 
          RowBox[{"3", " ", "r", " ", 
           RowBox[{"f", "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalPhi]", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", "\[Alpha]", " ", 
        SuperscriptBox[
         RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["\[CapitalPhi]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["f", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{
               SuperscriptBox["f", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{
                 RowBox[{"f", "[", "r", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"5", " ", "r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Delta]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"f", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"3", " ", 
                    RowBox[{"f", "[", "r", "]"}]}]}], ")"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Delta]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "+", 
                RowBox[{"2", " ", "r", " ", 
                 RowBox[{"f", "[", "r", "]"}], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["\[Delta]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                RowBox[{"r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"f", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Delta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"f", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"f", "[", "r", "]"}], "+", 
             RowBox[{"r", " ", 
              RowBox[{
               SuperscriptBox["f", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "-", 
             RowBox[{"2", " ", "r", " ", 
              RowBox[{"f", "[", "r", "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Delta]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalPhi]", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", "\[Alpha]", " ", 
        SuperscriptBox[
         RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[CapitalPhi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["\[CapitalPhi]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["f", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"f", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "-", 
                    RowBox[{"5", " ", "r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Delta]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
                   "+", 
                   RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"f", "[", "r", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Delta]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], 
                 "2"], "-", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{
                  SuperscriptBox["\[Delta]", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"2", " ", "r", " ", 
           RowBox[{"f", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", " ", 
              RowBox[{
               SuperscriptBox["f", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{
              RowBox[{"f", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"4", "-", 
                RowBox[{"2", " ", "r", " ", 
                 RowBox[{
                  SuperscriptBox["\[Delta]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalPhi]", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
      ")"}]}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"r", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["V", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"r", " ", 
           RowBox[{
            SuperscriptBox["\[Delta]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"r", " ", 
        RowBox[{
         SuperscriptBox["V", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "\[Equal]", 
    "0"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.794822363617289*^9, 3.794822581753665*^9, {3.79482265018394*^9, 
   3.794822656834774*^9}, 3.7948234328770647`*^9, 3.794823769187578*^9, 
   3.7948362878615522`*^9, 3.794928872109614*^9, 3.7949295980236998`*^9, 
   3.7949296846950083`*^9, 3.79492982181396*^9, 3.795443772065631*^9, 
   3.795506991443569*^9, 3.801988165897403*^9, 3.802629173610878*^9, 
   3.802630436890341*^9, {3.8026306054890842`*^9, 3.802630610276104*^9}, 
   3.8026306885132847`*^9, {3.802681100562942*^9, 3.8026811276903257`*^9}, 
   3.8026811864733057`*^9, 3.8026812476384363`*^9, 3.802681391716331*^9, {
   3.802681429660037*^9, 3.802681454507476*^9}, 3.809285962654501*^9, 
   3.809286473313723*^9, 3.8092865584900417`*^9, 3.809287576849072*^9, 
   3.809289234876281*^9, 3.809289408189077*^9, 3.809291224935772*^9, 
   3.809294948412998*^9, 3.809328832191328*^9, 3.810050721816474*^9, 
   3.810055788685939*^9, 3.810562701662117*^9, 3.8105646212996264`*^9, 
   3.8105718184015007`*^9, 3.8129691558444138`*^9, 3.813070598847043*^9, 
   3.8130706688129053`*^9, 3.8130710770399*^9, 3.813071245372959*^9, 
   3.814030690683588*^9, 3.814968620742299*^9, 3.814968673564637*^9, 
   3.814968796568214*^9, 3.814972314476303*^9, 3.814977996459874*^9, 
   3.8152348540592527`*^9, 3.8154031805845013`*^9, 3.815850715505643*^9, 
   3.818943961474001*^9, {3.819577048042708*^9, 3.819577076489594*^9}, 
   3.819638015326394*^9, 3.825612895035818*^9, 3.8256684156765833`*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"87e2ce1a-28fb-47d7-ac53-b1df47602b84"]
}, Open  ]],

Cell["Obtain the suitable combination, again", "Text",
 CellChangeTimes->{{3.814977060102002*^9, 3.814977159372628*^9}, {
  3.814977199727046*^9, 3.814977227268362*^9}, {3.814978005403207*^9, 
  3.814978008406625*^9}, {3.815234886229846*^9, 3.815234886313311*^9}, {
  3.8196380204214783`*^9, 
  3.819638024351644*^9}},ExpressionUUID->"6d3ec943-2a28-4d25-a4e7-\
a7751fda4e26"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"EL", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{
     RowBox[{"\[Delta]", "'"}], "[", "r", "]"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.814968858833805*^9, 3.814968878810059*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"aeae1e6b-cb0d-4912-954e-5d7eb0a61d39"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{{3.814968874538804*^9, 3.814968879171214*^9}, 
   3.814972349913465*^9, 3.8149780131894083`*^9, 3.815234888477624*^9, 
   3.815403189101529*^9, 3.815850718985236*^9, 3.818943963875824*^9, 
   3.8195770767340937`*^9, 3.819638026623803*^9, 3.825612897695999*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"0e9619fe-b595-404f-b73c-acc51fc93bf0"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]2", "[", "r_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V2", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["Qe", 
     RowBox[{"4", "\[Pi]", " ", "r"}]]}], "-", 
   "\[Psi]e"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f2", "[", "r_", "]"}], ":=", 
   RowBox[{"1", "+", 
    RowBox[{
     FractionBox[
      SuperscriptBox["r", "2"], 
      RowBox[{"2", "\[Alpha]"}]], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{"4", "\[Alpha]", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"2", " ", "Gn", " ", "M"}], 
             SuperscriptBox["r", "3"]], "-", 
            FractionBox["q", 
             SuperscriptBox["r", "4"]], "+", 
            FractionBox["\[CapitalLambda]", "3"]}], ")"}]}]}]]}], ")"}]}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]1", "[", "r_", "]"}], ":=", 
  FractionBox[
   TemplateBox[{"1"},
    "C"], 
   RowBox[{"r", "+", 
    TemplateBox[{"2"},
     "C"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPhi]2", "[", "r_", "]"}], ":=", 
   FractionBox[
    RowBox[{
     SqrtBox[
      RowBox[{
       RowBox[{"-", "2"}], 
       RowBox[{"\[Alpha]", "/", "\[Beta]"}]}]], 
     RowBox[{"Sech", "[", 
      RowBox[{
       TemplateBox[{"3"},
        "C"], "+", 
       TemplateBox[{
         FractionBox["1", 
          RowBox[{
            SqrtBox[
             RowBox[{"f", "[", 
               RowBox[{"K", "[", "2", "]"}], "]"}]], " ", 
            RowBox[{"K", "[", "2", "]"}]}]], 
         RowBox[{"K", "[", "2", "]"}], "1", "r"},
        "InactiveIntegrate",
        DisplayFunction->(RowBox[{
           SubsuperscriptBox[
            StyleBox["\[Integral]", "Inactive"], #3, #4], 
           RowBox[{#, 
             RowBox[{
               StyleBox["\[DifferentialD]", "Inactive"], #2}]}]}]& ),
        InterpretationFunction->(RowBox[{
           RowBox[{"Inactive", "[", "Integrate", "]"}], "[", 
           RowBox[{#, ",", 
             RowBox[{"{", 
               RowBox[{#2, ",", #3, ",", #4}], "}"}]}], "]"}]& )]}], "]"}]}], 
    "r"]}], ";"}]}], "Input",
 CellChangeTimes->{{3.814968851827981*^9, 3.8149688519873457`*^9}, {
   3.814971514156477*^9, 3.814971535265461*^9}, {3.8149717418266497`*^9, 
   3.814971743928338*^9}, 3.81497233969944*^9, {3.8149780335929613`*^9, 
   3.814978034170374*^9}, 3.815234908964183*^9, {3.818943968746478*^9, 
   3.8189439822351522`*^9}, {3.819577085032852*^9, 3.819577085386878*^9}, {
   3.8256129342476177`*^9, 3.825612943975685*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"70d5a2e1-b9e2-4f3d-88ee-96426de29396"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"EL", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "'"}], "[", "r", "]"}]}], "]"}], "/.", 
   RowBox[{"\[CapitalPhi]", "\[Rule]", "\[CapitalPhi]1"}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"EL", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "'"}], "[", "r", "]"}]}], "]"}], "/.", 
   RowBox[{"\[CapitalPhi]", "\[Rule]", "\[CapitalPhi]2"}]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.8149780412264023`*^9, 3.814978052338429*^9}, {
  3.8152349161218967`*^9, 3.815234922006257*^9}, {3.8195770901583977`*^9, 
  3.819577090313287*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"796ae9eb-4b65-4e50-813d-f0636e3512f8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Delta]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], "\[Rule]", "0"}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.814978045745186*^9, 3.814978060197772*^9}, {
   3.815234912926731*^9, 3.81523492227501*^9}, 3.8154031988829*^9, 
   3.81585072554952*^9, {3.8189439731815767`*^9, 3.818943985098968*^9}, 
   3.819577090710546*^9, 3.819638030006632*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"783faa65-aa07-4733-9ea3-0d709b9ec514"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Delta]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], "\[Rule]", "0"}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.814978045745186*^9, 3.814978060197772*^9}, {
   3.815234912926731*^9, 3.81523492227501*^9}, 3.8154031988829*^9, 
   3.81585072554952*^9, {3.8189439731815767`*^9, 3.818943985098968*^9}, 
   3.819577090710546*^9, 3.8196380300787582`*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"9b19ffc9-41d2-407a-8dcf-404160f12784"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Solution 1", "Subsection",
 CellChangeTimes->{{3.814968893179003*^9, 3.8149688967359953`*^9}, {
  3.814971652228219*^9, 3.8149716523178596`*^9}, {3.8152349370170918`*^9, 
  3.815234937167193*^9}},ExpressionUUID->"9b8aaf00-4470-4910-a0b3-\
71aee60c4b81"],

Cell["Verifying the black hole solution for the first case", "Text",
 CellChangeTimes->{{3.814977060102002*^9, 3.814977159372628*^9}, {
  3.814977199727046*^9, 3.81497721251978*^9}, {3.8149772451371717`*^9, 
  3.8149772612277*^9}, {3.814977387659037*^9, 3.814977446635738*^9}, {
  3.81497750658876*^9, 3.814977510563168*^9}, {3.8149775970784607`*^9, 
  3.814977626308395*^9}, {3.814978104793952*^9, 3.814978105588874*^9}, {
  3.815234939561616*^9, 
  3.815234940253277*^9}},ExpressionUUID->"887990dc-58ac-4c02-bef0-\
54f6c07014bc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"EL", "/.", 
      RowBox[{"\[Delta]", "\[Rule]", "\[Delta]2"}]}], "/.", 
     RowBox[{"\[Lambda]", "\[Rule]", 
      FractionBox[
       SuperscriptBox["\[Beta]", "2"], 
       RowBox[{"4", " ", "\[Alpha]"}]]}]}], "/.", 
    RowBox[{"V", "\[Rule]", "V2"}]}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{"\[CapitalPhi]", "\[Rule]", "\[CapitalPhi]1"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       TemplateBox[{"1"},
        "C"], "\[Rule]", 
       FractionBox[
        SqrtBox[
         RowBox[{
          RowBox[{"-", "2"}], "\[Alpha]"}]], 
        SqrtBox["\[Beta]"]]}], ",", 
      RowBox[{
       TemplateBox[{"2"},
        "C"], "\[Rule]", "0"}]}], "}"}]}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{"f", "\[Rule]", "f2"}]}], "/.", 
   RowBox[{"q", "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{"Gn", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["Qe", "2"], "+", 
         SuperscriptBox["Qm", "2"]}], ")"}]}], 
      RowBox[{"4", " ", "\[Pi]"}]], "-", 
     RowBox[{"2", "\[Alpha]"}]}]}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.8149715652159452`*^9, 3.814971659653502*^9}, {
   3.814971701760911*^9, 3.8149717760740147`*^9}, {3.81497242909408*^9, 
   3.81497245570243*^9}, {3.815234943468993*^9, 3.815234957763864*^9}, {
   3.818943987879916*^9, 3.818944016477172*^9}, {3.8256129249050627`*^9, 
   3.825612927705998*^9}, 3.825668420062229*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"07f97c86-724f-419d-93ad-5a516143d65b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.8149716218120832`*^9, 3.814971642155106*^9}, {
   3.814971683186215*^9, 3.81497177659511*^9}, 3.8149724592636023`*^9, 
   3.8149781098222427`*^9, {3.815234955000637*^9, 3.8152349590665607`*^9}, 
   3.8154032047252703`*^9, 3.815850736846964*^9, {3.818943994093801*^9, 
   3.818944018791857*^9}, 3.819577097412776*^9, 3.819638067957859*^9, {
   3.825612932016848*^9, 3.8256129480406218`*^9}, 3.825668424656372*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"8875154d-c8fa-483c-a431-f4c682ed3738"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Solution 2", "Subsection",
 CellChangeTimes->{{3.814968893179003*^9, 3.8149688967359953`*^9}, {
  3.815234963501975*^9, 
  3.815234963762054*^9}},ExpressionUUID->"cebde490-dfbf-4d5f-91b1-\
4b1d729be7ac"],

Cell["Verifying the black hole solution for the second case", "Text",
 CellChangeTimes->{{3.814977060102002*^9, 3.814977159372628*^9}, {
  3.814977199727046*^9, 3.81497721251978*^9}, {3.8149772451371717`*^9, 
  3.8149772612277*^9}, {3.814977387659037*^9, 3.814977446635738*^9}, {
  3.81497750658876*^9, 3.814977510563168*^9}, {3.8149775970784607`*^9, 
  3.814977626308395*^9}, {3.815234965787468*^9, 
  3.815234967239368*^9}},ExpressionUUID->"900b0b01-f57e-475b-9a73-\
207f9d07aa22"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"EL", "/.", 
      RowBox[{"\[Delta]", "\[Rule]", "\[Delta]2"}]}], "/.", 
     RowBox[{"\[Lambda]", "\[Rule]", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Beta]", "2"]}], 
       RowBox[{"4", " ", "\[Alpha]"}]]}]}], "/.", 
    RowBox[{"V", "\[Rule]", "V2"}]}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{"\[CapitalPhi]", "\[Rule]", "\[CapitalPhi]2"}]}], "//", 
   "FullSimplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{"f", "\[Rule]", "f2"}]}], "/.", 
   RowBox[{"q", "\[Rule]", 
    FractionBox[
     RowBox[{"Gn", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["Qe", "2"], "+", 
        SuperscriptBox["Qm", "2"]}], ")"}]}], 
     RowBox[{"4", " ", "\[Pi]"}]]}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.8149715652159452`*^9, 3.814971637466593*^9}, {
   3.814972388454352*^9, 3.814972417547208*^9}, {3.815234971045309*^9, 
   3.815234971119549*^9}, {3.818944024922359*^9, 3.818944025026787*^9}, 
   3.8256129509655447`*^9, 3.825668426530919*^9},
 CellLabel->"In[31]:=",ExpressionUUID->"d2a92916-ac7a-480f-b533-03e69d75833d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.8149716218120832`*^9, 3.814971642155106*^9}, {
   3.814972387389735*^9, 3.8149724201294107`*^9}, 3.814978099295866*^9, 
   3.815234974996195*^9, 3.8154032110912743`*^9, 3.815850743138605*^9, 
   3.818944028873568*^9, 3.819577114040186*^9, 3.8196380751504593`*^9, 
   3.825612956238304*^9, 3.825668430698826*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"f7e14d58-0c3d-494b-a78a-af0d8ed08f78"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Critical solution", "Subsection",
 CellChangeTimes->{{3.8111677616781883`*^9, 3.811167762953994*^9}, {
  3.8149028256651363`*^9, 3.8149028257640533`*^9}, {3.815146305086754*^9, 
  3.8151463051575193`*^9}, {3.815229909609521*^9, 
  3.815229912320716*^9}},ExpressionUUID->"fd969f13-cb22-4757-aeaf-\
4364fffaad84"],

Cell["Verifying the black hole solution for the critical case", "Text",
 CellChangeTimes->{{3.814977060102002*^9, 3.814977159372628*^9}, {
  3.814977199727046*^9, 3.81497721251978*^9}, {3.8149772451371717`*^9, 
  3.8149772612277*^9}, {3.814977387659037*^9, 3.814977446635738*^9}, {
  3.81497750658876*^9, 3.814977510563168*^9}, {3.8149775970784607`*^9, 
  3.8149776354417143`*^9}, {3.8151463436328773`*^9, 3.815146344274238*^9}, {
  3.815234799130228*^9, 
  3.815234800041622*^9}},ExpressionUUID->"cc5c1e6d-b87b-4228-8501-\
623d47f07cbc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPhi]crit", "[", "r_", "]"}], ":=", 
   SqrtBox[
    FractionBox["1", "\[Beta]"]]}], ";"}]], "Input",
 CellChangeTimes->{{3.815229914626669*^9, 3.81522993162096*^9}, {
  3.815230035715769*^9, 3.815230040262721*^9}, {3.818945802475058*^9, 
  3.818945803139412*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"ee9dc5c2-d8e7-421e-bab8-951ffa6c0ddb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"EL", "/.", 
        RowBox[{"\[Delta]", "\[Rule]", "\[Delta]2"}]}], "/.", 
       RowBox[{"V", "\[Rule]", "V2"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Qe", "\[Rule]", "0"}], ",", 
        RowBox[{"Qm", "\[Rule]", "0"}]}], "}"}]}], "/.", 
     RowBox[{"\[CapitalPhi]", "\[Rule]", "\[CapitalPhi]crit"}]}], "/.", 
    RowBox[{"\[Lambda]", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "\[CapitalLambda]"}], " ", 
      SuperscriptBox["\[Beta]", "2"]}]}]}], "/.", 
   RowBox[{"f", "\[Rule]", "f2"}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.815235018888957*^9, 3.8152350526081038`*^9}, {
   3.8189458080871153`*^9, 3.818945815879882*^9}, 3.8256684363578053`*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"2b322351-2edc-410b-80b8-fcc70416200c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.8152350479295588`*^9, 3.8152350529885283`*^9}, 
   3.815403220654277*^9, 3.8158507508339977`*^9, {3.818945805724925*^9, 
   3.818945816143092*^9}, 3.819577118303068*^9, 3.819638080054386*^9, 
   3.825612960314498*^9, {3.8256684347373743`*^9, 3.825668436639043*^9}},
 CellLabel->"Out[36]=",ExpressionUUID->"d7980550-5065-4342-a58a-de25c6c1b01f"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["FLRW Cosmology", "Title",
 CellChangeTimes->{{3.803823833376542*^9, 3.8038238362125683`*^9}, 
   3.814903458210478*^9, {3.8200615067125397`*^9, 
   3.820061507544574*^9}},ExpressionUUID->"deb31b8a-e026-4d07-8855-\
3f255f0b9fb9"],

Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.814903462703719*^9, 3.8149034639883547`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"6fbe4f4c-971d-4311-af58-24441207c6e3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"coord", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"metric", " ", "=", " ", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      SuperscriptBox[
       RowBox[{"a", "[", "t", "]"}], "2"], ",", 
      SuperscriptBox[
       RowBox[{"a", "[", "t", "]"}], "2"], ",", 
      SuperscriptBox[
       RowBox[{"a", "[", "t", "]"}], "2"]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"metricsign", "=", 
   RowBox[{"-", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "diffgeo.m"}]}], "Input",
 CellChangeTimes->{{3.404660552972549*^9, 3.404660556212677*^9}, {
   3.404661976407036*^9, 3.404662066964767*^9}, 3.4605595723388777`*^9, {
   3.803817389404292*^9, 3.80381739422989*^9}, {3.803819759872634*^9, 
   3.803819856461912*^9}, {3.805039627523017*^9, 3.805039643509108*^9}, {
   3.8062318601991034`*^9, 3.8062318646493607`*^9}, {3.8106455199511137`*^9, 
   3.810645539912792*^9}, {3.812706192663067*^9, 3.812706192770638*^9}, {
   3.8149033008625793`*^9, 3.814903318347005*^9}, 3.8154032448666067`*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"c437900a-30ee-4f8e-83d9-18b869b7e2ab"],

Cell[CellGroupData[{

Cell["Computations", "Section",
 CellChangeTimes->{{3.803846220732428*^9, 
  3.803846223321752*^9}},ExpressionUUID->"afdd84f5-5859-4235-a453-\
3eda2a900a05"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"R", "=", 
   RowBox[{"RicciScalar", "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G", "=", 
   RowBox[{"Einstein", "//", "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ric", "=", 
   RowBox[{"RicciTensor", "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Riem", "=", 
   RowBox[{
    RowBox[{"lower", "[", 
     RowBox[{"Riemann", ",", 
      RowBox[{"{", "4", "}"}]}], "]"}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GB", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["R", "2"], "-", 
     RowBox[{"4", 
      RowBox[{"norm", "[", "Ric", "]"}]}], "+", 
     RowBox[{"norm", "[", "Riem", "]"}]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Riem", "[", 
         RowBox[{"[", 
          RowBox[{"al", ",", "be", ",", "mu", ",", "nu"}], "]"}], "]"}], "+", 
        
        RowBox[{
         RowBox[{"metric", "[", 
          RowBox[{"[", 
           RowBox[{"al", ",", "nu"}], "]"}], "]"}], 
         RowBox[{"Ric", "[", 
          RowBox[{"[", 
           RowBox[{"be", ",", "mu"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"metric", "[", 
          RowBox[{"[", 
           RowBox[{"al", ",", "mu"}], "]"}], "]"}], 
         RowBox[{"Ric", "[", 
          RowBox[{"[", 
           RowBox[{"be", ",", "nu"}], "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"metric", "[", 
          RowBox[{"[", 
           RowBox[{"be", ",", "mu"}], "]"}], "]"}], 
         RowBox[{"Ric", "[", 
          RowBox[{"[", 
           RowBox[{"al", ",", "nu"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"metric", "[", 
          RowBox[{"[", 
           RowBox[{"be", ",", "nu"}], "]"}], "]"}], 
         RowBox[{"Ric", "[", 
          RowBox[{"[", 
           RowBox[{"al", ",", "mu"}], "]"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "2"], "R", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"metric", "[", 
             RowBox[{"[", 
              RowBox[{"al", ",", "mu"}], "]"}], "]"}], 
            RowBox[{"metric", "[", 
             RowBox[{"[", 
              RowBox[{"be", ",", "nu"}], "]"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"metric", "[", 
             RowBox[{"[", 
              RowBox[{"al", ",", "nu"}], "]"}], "]"}], 
            RowBox[{"metric", "[", 
             RowBox[{"[", 
              RowBox[{"be", ",", "mu"}], "]"}], "]"}]}]}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"al", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"be", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"nu", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mu", ",", "4"}], "}"}]}], "]"}]}], "//", "Simplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8038199149664297`*^9, 3.803819924648809*^9}, {
  3.814903326900579*^9, 3.814903372299178*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"7b09ae7e-2598-4cbd-8a1d-7184476c5e55"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ddp", "=", 
   RowBox[{"covariant", "[", 
    RowBox[{"covariant", "[", 
     RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dpdp", "=", 
   RowBox[{
    RowBox[{"covariant", "[", 
     RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], "**", 
    RowBox[{"covariant", "[", 
     RowBox[{"\[Phi]", "[", "t", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dp2", "=", 
   RowBox[{"contract", "[", 
    RowBox[{"dpdp", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"boxp", "=", 
   RowBox[{
    RowBox[{"contract", "[", 
     RowBox[{"ddp", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "//", "FullSimplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.803820032291095*^9, 3.80382004487563*^9}, {
   3.803820314134655*^9, 3.803820314394992*^9}, 3.803820380803638*^9, {
   3.810645545949417*^9, 3.8106455460731697`*^9}, {3.8149033790678043`*^9, 
   3.814903384006711*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"297d7f49-1409-4f87-9686-af787dd413fc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"h1", "=", 
   RowBox[{
    RowBox[{"2", "G", " ", "dp2"}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h2", "=", 
   RowBox[{
    RowBox[{"4", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"mu", ",", "al", ",", "nu", ",", "be"}], "]"}], "]"}], 
          RowBox[{
           RowBox[{"raise", "[", 
            RowBox[{
             RowBox[{"dpdp", "-", "ddp"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"be", ",", "al"}], "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"al", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"be", ",", "4"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"mu", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"nu", ",", "4"}], "}"}]}], "]"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h3", "=", 
   RowBox[{
    RowBox[{"4", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"dpdp", "-", "ddp"}], ")"}], "[", 
           RowBox[{"[", 
            RowBox[{"al", ",", "mu"}], "]"}], "]"}], "*", 
          RowBox[{
           RowBox[{"raise", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"dpdp", "-", "ddp"}], ")"}], ",", 
             RowBox[{"{", "1", "}"}]}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"al", ",", "nu"}], "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"al", ",", "4"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"mu", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"nu", ",", "4"}], "}"}]}], "]"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h4", "=", 
   RowBox[{
    RowBox[{"4", 
     RowBox[{"(", 
      RowBox[{"dpdp", "-", "ddp"}], ")"}], "boxp"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h5", "=", 
   RowBox[{
    RowBox[{"metric", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", 
        SuperscriptBox["boxp", "2"]}], "-", 
       SuperscriptBox["dp2", "2"], "+", 
       RowBox[{"2", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ddp", "[", 
            RowBox[{"[", 
             RowBox[{"be", ",", "al"}], "]"}], "]"}], "*", 
           RowBox[{
            RowBox[{"raise", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "dpdp"}], "-", "ddp"}], ")"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"be", ",", "al"}], "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"al", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"be", ",", "4"}], "}"}]}], "]"}]}]}], ")"}]}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"H", "=", 
   RowBox[{
    RowBox[{"h1", "+", "h2", "+", "h3", "+", "h4", "+", "h5"}], "//", 
    "FullSimplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8048770961317463`*^9, 3.8048771210017967`*^9}, {
  3.81490339247414*^9, 3.814903422025772*^9}, {3.814976946947794*^9, 
  3.814976964823964*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"3bfbd292-306c-44b7-a45b-2a5b81d04d5a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalAlpha]", "=", 
   RowBox[{
    RowBox[{"G", "+", 
     RowBox[{"2", "dpdp"}], "-", 
     RowBox[{"2", "ddp"}], "+", 
     RowBox[{"metric", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "boxp"}], "+", "dp2"}], ")"}]}]}], "//", 
    "FullSimplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8106372070212927`*^9, 3.810637246548965*^9}, {
  3.814903429741438*^9, 3.814903430950507*^9}, {3.818946043875533*^9, 
  3.818946048696846*^9}, {3.819577138919901*^9, 3.819577141588138*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"4967b0a2-97ec-4472-885c-ce34c781564a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"T", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[Alpha]"}], " ", "H"}], "+", 
      RowBox[{"\[Beta]", " ", 
       SuperscriptBox["E", 
        RowBox[{"2", 
         RowBox[{"\[Phi]", "[", "t", "]"}]}]], "\[CapitalAlpha]"}], "-", 
      RowBox[{"\[Lambda]", " ", "metric", " ", 
       SuperscriptBox["E", 
        RowBox[{"4", 
         RowBox[{"\[Phi]", "[", "t", "]"}]}]]}]}], ")"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"paux", "[", "t_", "]"}], ":=", 
   RowBox[{"Log", "[", 
    RowBox[{"\[CapitalPhi]", "[", "t", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T", "=", 
   RowBox[{
    RowBox[{"T", "/.", 
     RowBox[{"\[Phi]", "\[Rule]", "paux"}]}], "//", "FullSimplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.810637254831215*^9, 3.8106373130992126`*^9}, {
   3.8106389495102367`*^9, 3.8106389497094707`*^9}, {3.810645556995515*^9, 
   3.810645560672214*^9}, {3.8127062159841146`*^9, 3.812706216861446*^9}, {
   3.8129906780012817`*^9, 3.812990679559904*^9}, {3.814903433684664*^9, 
   3.814903434481389*^9}, {3.814903494586297*^9, 3.814903494742824*^9}, {
   3.814976974261738*^9, 3.814976981476562*^9}, {3.818946055294507*^9, 
   3.8189460608067904`*^9}, {3.818946161152544*^9, 3.818946162926392*^9}, {
   3.8189462138925323`*^9, 3.8189462140443077`*^9}, {3.8189462512307377`*^9, 
   3.818946251427268*^9}, {3.818946302333761*^9, 3.818946304037923*^9}, {
   3.819995070860695*^9, 3.819995072965981*^9}, 3.8256129825608587`*^9, {
   3.8256684504347067`*^9, 3.825668451246152*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"9d019370-0efd-4312-8b4a-2307a9400318"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Tm", "=", 
  RowBox[{"DiagonalMatrix", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "\[Rho]"}], ",", "p", ",", "p", ",", "p"}], "}"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8149036901931763`*^9, 3.814903697983189*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"a9be4104-a98f-4567-91b1-ed1303adce47"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "\[Rho]"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "p", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "p", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "p"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.814903698757641*^9, 3.8149769853331423`*^9, 
  3.814978934228609*^9, 3.815305548656415*^9, 3.815403267475074*^9, 
  3.815850787136455*^9, 3.818946168512429*^9, 3.819577146905693*^9, 
  3.8196380937806664`*^9, 3.819995075833274*^9, 3.8256129862798023`*^9, 
  3.825668454978574*^9, 3.825668496072562*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"6517b246-0df1-4dc4-bce7-5e7a1d666e61"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Equations of Motion", "Section",
 CellChangeTimes->{{3.803846230952894*^9, 3.803846231877084*^9}, {
  3.814903502020113*^9, 
  3.814903504376032*^9}},ExpressionUUID->"ef123177-e390-4d0d-a203-\
f3e02c669b8e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eom", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"G", "+", 
          RowBox[{"\[CapitalLambda]", " ", "metric"}], "-", "T"}], ")"}], ".",
         "inverse"}], "-", 
       RowBox[{"8", "\[Pi]", " ", "Gn", " ", "Tm"}]}], ")"}]}], "//", 
    "FullSimplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8038223795944157`*^9, 3.80382237988104*^9}, {
   3.803822437475657*^9, 3.803822479977664*^9}, {3.8038229833550587`*^9, 
   3.803822985978846*^9}, {3.809084807803501*^9, 3.809084810503587*^9}, {
   3.8106374196852407`*^9, 3.8106374213670073`*^9}, {3.8106389513026237`*^9, 
   3.810638955301669*^9}, {3.8106455939932957`*^9, 3.8106456016848717`*^9}, {
   3.812706519831002*^9, 3.812706519974875*^9}, {3.814903509716771*^9, 
   3.814903515527754*^9}, {3.814903709486121*^9, 3.814903716172285*^9}, {
   3.814903990209509*^9, 3.814903991722419*^9}, 3.815305558784531*^9, {
   3.815305802989209*^9, 3.8153058049077044`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"17cced5f-6be3-4e6a-b0f9-42b575856bf5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eomSF", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "8"}], "\[Lambda]", " ", 
       SuperscriptBox["E", 
        RowBox[{"4", 
         RowBox[{"\[Phi]", "[", "t", "]"}]}]]}], "-", 
      RowBox[{"2", "\[Beta]", " ", 
       SuperscriptBox["E", 
        RowBox[{"2", 
         RowBox[{"\[Phi]", "[", "t", "]"}]}]], 
       RowBox[{"(", 
        RowBox[{"R", "-", 
         RowBox[{"6", "boxp"}], "-", 
         RowBox[{"6", "dp2"}]}], ")"}]}], "-", 
      RowBox[{"\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{"GB", "-", 
         RowBox[{"8", 
          RowBox[{"contract", "[", 
           RowBox[{
            RowBox[{"Ric", "**", "dpdp"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "4"}], "}"}]}], "]"}]}], "+", 
         RowBox[{"8", 
          RowBox[{"contract", "[", 
           RowBox[{
            RowBox[{"G", "**", "ddp"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "4"}], "}"}]}], "]"}]}], "+", 
         RowBox[{"8", "boxp", " ", "dp2"}], "-", 
         RowBox[{"8", 
          RowBox[{"contract", "[", 
           RowBox[{
            RowBox[{"ddp", "**", "ddp"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "4"}], "}"}]}], "]"}]}], "+", 
         RowBox[{"8", 
          SuperscriptBox["boxp", "2"]}], "+", 
         RowBox[{"16", 
          RowBox[{"contract", "[", 
           RowBox[{
            RowBox[{"ddp", "**", "dpdp"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "4"}], "}"}]}], "]"}]}]}], ")"}]}]}], "/.", 
     RowBox[{"\[Phi]", "\[Rule]", "paux"}]}], "//", "FullSimplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.810637790625771*^9, 3.810637798119606*^9}, {
   3.810637835619632*^9, 3.8106380008093224`*^9}, 3.810638127695445*^9, {
   3.8106382082865458`*^9, 3.810638209279389*^9}, {3.810645583327299*^9, 
   3.810645585169511*^9}, {3.812706213225936*^9, 3.812706213401146*^9}, {
   3.81299069437039*^9, 3.812990697234968*^9}, {3.815305634386627*^9, 
   3.815305641357766*^9}, {3.818946175538776*^9, 3.818946186370123*^9}, {
   3.819577160439208*^9, 3.819577172687438*^9}, {3.825612990315853*^9, 
   3.82561299053727*^9}, 3.825668460263053*^9},
 CellLabel->"In[42]:=",ExpressionUUID->"251985b9-815c-45c3-830e-8db63ef2c4be"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], 
      RowBox[{"Tr", "[", "eom", "]"}]}], "+", "eomSF"}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], 
     RowBox[{"(", 
      RowBox[{"R", "+", 
       RowBox[{
        FractionBox["\[Alpha]", "2"], "GB"}], "-", 
       RowBox[{"4", "\[CapitalLambda]"}], "+", 
       RowBox[{"8", "\[Pi]", " ", "Gn", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Rho]"}], "+", 
          RowBox[{"3", "p"}]}], ")"}]}]}], ")"}]}], ")"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.815305564148588*^9, 3.815305573141324*^9}, {
  3.8153056115686827`*^9, 3.815305721279367*^9}, {3.81530581174035*^9, 
  3.8153058123179293`*^9}, {3.818946198182892*^9, 3.81894624235931*^9}, {
  3.81957718416669*^9, 3.819577186050918*^9}, {3.8256129937908907`*^9, 
  3.8256129939310837`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"90978be7-b1f7-4f9c-a75a-b65a5ed98fb0"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.815305610294767*^9, 3.815305721749443*^9}, {
   3.815305809436697*^9, 3.815305812813694*^9}, 3.8154032755403967`*^9, 
   3.81585079698391*^9, {3.818946192319346*^9, 3.8189462474678*^9}, 
   3.8189463097032824`*^9, {3.8195771789796133`*^9, 3.819577187330971*^9}, 
   3.819638098967085*^9, 3.8199950886985693`*^9, 3.825612994331916*^9, {
   3.825668463390465*^9, 3.8256685005304937`*^9}},
 CellLabel->"Out[43]=",ExpressionUUID->"9c467331-dfd0-4bba-a240-a90aa26cf5bd"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPhi]1", "[", "t_", "]"}], ":=", " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      TemplateBox[{"1"},
       "C"], 
      RowBox[{"a", "[", "t", "]"}]}], "+", 
     RowBox[{
      RowBox[{"a", "[", "t", "]"}], 
      SqrtBox[
       RowBox[{" ", 
        RowBox[{
         FractionBox["\[Beta]", 
          RowBox[{"2", "\[Alpha]"}]], 
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"4", " ", "\[Alpha]", " ", "\[Lambda]"}], 
              RowBox[{"3", 
               SuperscriptBox["\[Beta]", "2"]}]]}]], "-", "1"}], ")"}]}]}]], 
      TemplateBox[{
        FractionBox["1", 
         RowBox[{"a", "[", 
           RowBox[{"K", "[", "1", "]"}], "]"}]], 
        RowBox[{"K", "[", "1", "]"}], "1", "t"},
       "InactiveIntegrate",
       DisplayFunction->(RowBox[{
          SubsuperscriptBox[
           StyleBox["\[Integral]", "Inactive"], #3, #4], 
          RowBox[{#, 
            RowBox[{
              StyleBox["\[DifferentialD]", "Inactive"], #2}]}]}]& ),
       InterpretationFunction->(RowBox[{
          RowBox[{"Inactive", "[", "Integrate", "]"}], "[", 
          RowBox[{#, ",", 
            RowBox[{"{", 
              RowBox[{#2, ",", #3, ",", #4}], "}"}]}], "]"}]& )]}]}], ")"}], 
   RowBox[{"-", "1"}]]}]], "Input",
 CellChangeTimes->{{3.810645683331993*^9, 3.8106456881344423`*^9}, {
   3.810645724212934*^9, 3.81064572448879*^9}, {3.810645773481629*^9, 
   3.810645775523246*^9}, 3.8106459686329317`*^9, {3.810646123066719*^9, 
   3.810646145965395*^9}, {3.8106461972489147`*^9, 3.810646197485566*^9}, {
   3.812706273787073*^9, 3.812706276593501*^9}, {3.812731530336548*^9, 
   3.812731621903247*^9}, {3.8127935577712193`*^9, 3.812793559844884*^9}, {
   3.8128424768014812`*^9, 3.812842484723176*^9}, {3.812842568620235*^9, 
   3.8128425690360537`*^9}, {3.8129907664186068`*^9, 3.812990777733161*^9}, {
   3.8129908276041822`*^9, 3.812990838469*^9}, {3.812990869761989*^9, 
   3.812990870532641*^9}, {3.812990908568529*^9, 3.812990932069499*^9}, {
   3.8129910553728867`*^9, 3.812991055519579*^9}, {3.8129911043753138`*^9, 
   3.8129911344621687`*^9}, {3.812991186509968*^9, 3.812991241875145*^9}, {
   3.812991570075952*^9, 3.8129915752343693`*^9}, {3.812991628322586*^9, 
   3.8129916285263767`*^9}, {3.812997076695339*^9, 3.812997089620541*^9}, {
   3.813337022038312*^9, 3.813337125645862*^9}, {3.813337230576614*^9, 
   3.813337256929757*^9}, {3.814903559081848*^9, 3.8149035815435762`*^9}, {
   3.814976999249741*^9, 3.8149770008751717`*^9}, {3.8154034657895947`*^9, 
   3.81540348797138*^9}, {3.818946314066762*^9, 3.8189463166812468`*^9}, {
   3.81999509700216*^9, 3.8199951219170427`*^9}, {3.819995339021874*^9, 
   3.819995339578339*^9}, {3.825612999026382*^9, 3.825613003570228*^9}, {
   3.825668503503785*^9, 3.82566851194663*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"4d529a59-cb29-4a9c-8eef-c1e4b5c62a4c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"eomSF", "/.", 
   RowBox[{"\[CapitalPhi]", "\[Rule]", "\[CapitalPhi]1"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.812990802264699*^9, 3.81299080539532*^9}, 
   3.812990937719706*^9, {3.8129912236279497`*^9, 3.8129912237589903`*^9}, {
   3.8129916387447968`*^9, 3.81299163883013*^9}, {3.814903577068713*^9, 
   3.814903577747945*^9}, 3.814977005183827*^9},
 CellLabel->"In[49]:=",ExpressionUUID->"0f37a990-dae5-4640-a349-3ee3ad9dcb6b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.812990809783884*^9, 3.812990840242229*^9}, 
   3.812990873302433*^9, {3.812990923364551*^9, 3.8129909379506693`*^9}, 
   3.812991057841178*^9, 3.812991106823131*^9, {3.812991193838471*^9, 
   3.8129912240039663`*^9}, 3.812991582546904*^9, {3.812991631141795*^9, 
   3.8129916391054163`*^9}, {3.812997074740802*^9, 3.8129970915089607`*^9}, 
   3.8130762659301167`*^9, {3.8133370566482973`*^9, 3.8133370842520657`*^9}, {
   3.8133371146266947`*^9, 3.813337128508527*^9}, 3.8133372359150457`*^9, 
   3.813337268106873*^9, {3.814903574410141*^9, 3.8149035851683903`*^9}, 
   3.814903723265375*^9, 3.814904002424596*^9, {3.814976997872758*^9, 
   3.814977005812049*^9}, 3.814978941916486*^9, 3.815305729163044*^9, 
   3.815305817003242*^9, 3.815403278867495*^9, {3.815403467776141*^9, 
   3.815403490731718*^9}, 3.815850801263381*^9, 3.818946319665346*^9, 
   3.819577270737739*^9, 3.819638101946375*^9, {3.819995092496664*^9, 
   3.8199951302729673`*^9}, 3.819995331118945*^9, 3.825613006350396*^9, {
   3.825668506927844*^9, 3.82566851385887*^9}},
 CellLabel->"Out[49]=",ExpressionUUID->"5b27c4c6-35bc-4d6c-9481-ed1f1eca70f9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eom2", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"eom", "/.", 
     RowBox[{"\[CapitalPhi]", "\[Rule]", "\[CapitalPhi]1"}]}], ")"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellLabel->"In[50]:=",ExpressionUUID->"aeef3ea0-46dd-4b5a-8950-ff6290cafeb4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[CapitalLambda]"}], "-", 
      RowBox[{"8", " ", "Gn", " ", "\[Pi]", " ", "\[Rho]"}], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["a", "\[Prime]",
           MultilineFunction->None], "[", "t", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"a", "[", "t", "]"}], "2"], "+", 
          RowBox[{"\[Alpha]", " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["a", "\[Prime]",
              MultilineFunction->None], "[", "t", "]"}], "2"]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"a", "[", "t", "]"}], "4"]]}], ",", "0", ",", "0", ",", "0"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"8", " ", "Gn", " ", "p", " ", "\[Pi]"}], "-", 
      "\[CapitalLambda]", "+", 
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["a", "\[Prime]",
            MultilineFunction->None], "[", "t", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"a", "[", "t", "]"}], "2"], "-", 
           RowBox[{"\[Alpha]", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["a", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}], "2"]}]}], ")"}]}], 
        "+", 
        RowBox[{"2", " ", 
         RowBox[{"a", "[", "t", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"a", "[", "t", "]"}], "2"], "+", 
           RowBox[{"2", " ", "\[Alpha]", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["a", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}], "2"]}]}], ")"}], 
         " ", 
         RowBox[{
          SuperscriptBox["a", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "t", "]"}]}]}], 
       SuperscriptBox[
        RowBox[{"a", "[", "t", "]"}], "4"]]}], ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      RowBox[{"8", " ", "Gn", " ", "p", " ", "\[Pi]"}], "-", 
      "\[CapitalLambda]", "+", 
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["a", "\[Prime]",
            MultilineFunction->None], "[", "t", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"a", "[", "t", "]"}], "2"], "-", 
           RowBox[{"\[Alpha]", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["a", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}], "2"]}]}], ")"}]}], 
        "+", 
        RowBox[{"2", " ", 
         RowBox[{"a", "[", "t", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"a", "[", "t", "]"}], "2"], "+", 
           RowBox[{"2", " ", "\[Alpha]", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["a", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}], "2"]}]}], ")"}], 
         " ", 
         RowBox[{
          SuperscriptBox["a", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "t", "]"}]}]}], 
       SuperscriptBox[
        RowBox[{"a", "[", "t", "]"}], "4"]]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"8", " ", "Gn", " ", "p", " ", "\[Pi]"}], "-", 
      "\[CapitalLambda]", "+", 
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["a", "\[Prime]",
            MultilineFunction->None], "[", "t", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"a", "[", "t", "]"}], "2"], "-", 
           RowBox[{"\[Alpha]", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["a", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}], "2"]}]}], ")"}]}], 
        "+", 
        RowBox[{"2", " ", 
         RowBox[{"a", "[", "t", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"a", "[", "t", "]"}], "2"], "+", 
           RowBox[{"2", " ", "\[Alpha]", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["a", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}], "2"]}]}], ")"}], 
         " ", 
         RowBox[{
          SuperscriptBox["a", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "t", "]"}]}]}], 
       SuperscriptBox[
        RowBox[{"a", "[", "t", "]"}], "4"]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.815403293563176*^9, {3.815403478525722*^9, 3.8154034925606527`*^9}, 
   3.815850805349543*^9, 3.8189466260466433`*^9, 3.8195772782001762`*^9, 
   3.819638104827772*^9, 3.825613015253642*^9, 3.8256685186238823`*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"abf5bdc0-2ea0-4e95-81ed-c9d59810bbbc"]
}, Open  ]],

Cell["\<\
Equivalence between these field equations and the ones resulting from the \
accidentally conserved tensor on conformally flat spacetimes\
\>", "Text",
 CellChangeTimes->{{3.8154033293142138`*^9, 3.815403336751647*^9}, {
  3.8154035126322937`*^9, 3.8154035300550222`*^9}, {3.815850856820827*^9, 
  3.815850868499506*^9}},ExpressionUUID->"20c3d36b-054d-46ce-af49-\
7207b119bead"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"G", "+", 
        RowBox[{"\[CapitalLambda]", " ", "metric"}], "+", 
        RowBox[{"\[Alpha]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"contract", "[", 
            RowBox[{
             RowBox[{"Ric", "**", "Riem"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "3"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "5"}], "}"}]}], "]"}], "-", 
           RowBox[{
            FractionBox["1", "12"], 
            SuperscriptBox["R", "2"], "metric"}]}], ")"}]}]}], ")"}], ".", 
      "inverse"}], "-", 
     RowBox[{"8", "\[Pi]", " ", "Gn", " ", "Tm"}]}], ")"}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "-", "eom2"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.813076270542843*^9, 3.8130763057828712`*^9}, {
   3.814903609501861*^9, 3.814903639165267*^9}, {3.814903725420699*^9, 
   3.814903729049582*^9}, {3.814904011283354*^9, 3.814904014787899*^9}, 
   3.8149770081186857`*^9, {3.815305744258255*^9, 3.815305786695718*^9}, {
   3.815403301767089*^9, 3.81540330248847*^9}, {3.818946633919856*^9, 
   3.818946634794366*^9}, {3.819638108669647*^9, 3.819638117480276*^9}, {
   3.8256130300582647`*^9, 3.825613032642312*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"365196f2-98ad-464a-9778-99acd8801c89"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[CapitalLambda]"}], "-", 
      RowBox[{"8", " ", "Gn", " ", "\[Pi]", " ", "\[Rho]"}], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["a", "\[Prime]",
           MultilineFunction->None], "[", "t", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"a", "[", "t", "]"}], "2"], "+", 
          RowBox[{"\[Alpha]", " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["a", "\[Prime]",
              MultilineFunction->None], "[", "t", "]"}], "2"]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"a", "[", "t", "]"}], "4"]]}], ",", "0", ",", "0", ",", "0"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"8", " ", "Gn", " ", "p", " ", "\[Pi]"}], "-", 
      "\[CapitalLambda]", "+", 
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["a", "\[Prime]",
            MultilineFunction->None], "[", "t", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"a", "[", "t", "]"}], "2"], "-", 
           RowBox[{"\[Alpha]", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["a", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}], "2"]}]}], ")"}]}], 
        "+", 
        RowBox[{"2", " ", 
         RowBox[{"a", "[", "t", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"a", "[", "t", "]"}], "2"], "+", 
           RowBox[{"2", " ", "\[Alpha]", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["a", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}], "2"]}]}], ")"}], 
         " ", 
         RowBox[{
          SuperscriptBox["a", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "t", "]"}]}]}], 
       SuperscriptBox[
        RowBox[{"a", "[", "t", "]"}], "4"]]}], ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      RowBox[{"8", " ", "Gn", " ", "p", " ", "\[Pi]"}], "-", 
      "\[CapitalLambda]", "+", 
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["a", "\[Prime]",
            MultilineFunction->None], "[", "t", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"a", "[", "t", "]"}], "2"], "-", 
           RowBox[{"\[Alpha]", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["a", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}], "2"]}]}], ")"}]}], 
        "+", 
        RowBox[{"2", " ", 
         RowBox[{"a", "[", "t", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"a", "[", "t", "]"}], "2"], "+", 
           RowBox[{"2", " ", "\[Alpha]", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["a", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}], "2"]}]}], ")"}], 
         " ", 
         RowBox[{
          SuperscriptBox["a", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "t", "]"}]}]}], 
       SuperscriptBox[
        RowBox[{"a", "[", "t", "]"}], "4"]]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"8", " ", "Gn", " ", "p", " ", "\[Pi]"}], "-", 
      "\[CapitalLambda]", "+", 
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["a", "\[Prime]",
            MultilineFunction->None], "[", "t", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"a", "[", "t", "]"}], "2"], "-", 
           RowBox[{"\[Alpha]", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["a", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}], "2"]}]}], ")"}]}], 
        "+", 
        RowBox[{"2", " ", 
         RowBox[{"a", "[", "t", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"a", "[", "t", "]"}], "2"], "+", 
           RowBox[{"2", " ", "\[Alpha]", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["a", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}], "2"]}]}], ")"}], 
         " ", 
         RowBox[{
          SuperscriptBox["a", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "t", "]"}]}]}], 
       SuperscriptBox[
        RowBox[{"a", "[", "t", "]"}], "4"]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.813076292503058*^9, 3.813076306272808*^9}, {
   3.814903617007449*^9, 3.814903639622189*^9}, 3.8149037312515087`*^9, {
   3.814904003920865*^9, 3.8149040152441072`*^9}, 3.814977009231818*^9, 
   3.814978943788679*^9, 3.81530578723783*^9, {3.815305821104391*^9, 
   3.81530582953897*^9}, 3.8154033029089518`*^9, 3.815850809956677*^9, {
   3.81894662955989*^9, 3.818946635237397*^9}, 3.8195772835015163`*^9, 
   3.819638118453353*^9, 3.8256130334890337`*^9, 3.82566852068714*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"46e2dfcd-2aba-4a8c-b337-8b5c338acccd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.813076292503058*^9, 3.813076306272808*^9}, {
   3.814903617007449*^9, 3.814903639622189*^9}, 3.8149037312515087`*^9, {
   3.814904003920865*^9, 3.8149040152441072`*^9}, 3.814977009231818*^9, 
   3.814978943788679*^9, 3.81530578723783*^9, {3.815305821104391*^9, 
   3.81530582953897*^9}, 3.8154033029089518`*^9, 3.815850809956677*^9, {
   3.81894662955989*^9, 3.818946635237397*^9}, 3.8195772835015163`*^9, 
   3.819638118453353*^9, 3.8256130334890337`*^9, 3.825668520689974*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"bbcddc5e-5ab0-4ef9-bc6d-cf1fa6c7c75b"]
}, Open  ]],

Cell["\<\
The accidentally conserved tensor on conformally flat spacetimes\
\>", "Text",
 CellChangeTimes->{{3.8154033293142138`*^9, 3.815403336751647*^9}, {
  3.8154035126322937`*^9, 
  3.8154035300550222`*^9}},ExpressionUUID->"9dd2d704-e0fd-41ce-b7d4-\
ca3138b25dd7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"contract", "[", 
  RowBox[{
   RowBox[{"covariant", "[", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"contract", "[", 
       RowBox[{
        RowBox[{"Ric", "**", "Riem"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "5"}], "}"}]}], "]"}], "-", 
      RowBox[{
       FractionBox["1", "12"], 
       SuperscriptBox["R", "2"], "metric"}]}], ")"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.814978973727606*^9, 3.814978996404195*^9}, {
  3.819638131539386*^9, 3.81963813445222*^9}, {3.825613043427102*^9, 
  3.825613046560794*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"be291317-9734-4532-a58b-5bce9f5ecf2c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.814978987851775*^9, 3.8149789973420563`*^9}, 
   3.815305831959238*^9, 3.815403308156576*^9, 3.815850813647462*^9, 
   3.8189466388110027`*^9, 3.8195772863687696`*^9, 3.8196381357000732`*^9, 
   3.825613047010038*^9, 3.825668522787602*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"b27e4ba3-40ae-48b5-8fad-ea8a3dd037ce"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"h", "[", "t_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"a", "'"}], "[", "t", "]"}], 
   RowBox[{"a", "[", "t", "]"}]]}]], "Input",
 CellChangeTimes->{{3.814904032950265*^9, 3.8149040484187613`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"b5be30f9-7bd9-49ff-aa56-bbd7fb3260eb"],

Cell["The first modified Friedmann equation", "Text",
 CellChangeTimes->{{3.8154033293142138`*^9, 
  3.815403336751647*^9}},ExpressionUUID->"98b9b0dc-93d1-4eb8-bc2e-\
91ebb42bb494"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["1", "3"], 
    RowBox[{"eom2", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"\[Alpha]", " ", 
         SuperscriptBox[
          RowBox[{"h", "[", "t", "]"}], "2"]}]}], ")"}], 
      SuperscriptBox[
       RowBox[{"h", "[", "t", "]"}], "2"]}], "-", 
     FractionBox["\[CapitalLambda]", "3"], "-", 
     RowBox[{
      FractionBox[
       RowBox[{"8", "\[Pi]", " ", "Gn"}], "3"], "\[Rho]"}]}], ")"}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Feq1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"\[Alpha]", " ", 
        SuperscriptBox[
         RowBox[{"h", "[", "t", "]"}], "2"]}]}], ")"}], 
     SuperscriptBox[
      RowBox[{"h", "[", "t", "]"}], "2"]}], "-", 
    FractionBox["\[CapitalLambda]", "3"], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"8", "\[Pi]", " ", "Gn"}], "3"], "\[Rho]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8149037972813387`*^9, 3.814903875736958*^9}, {
  3.814903933409836*^9, 3.8149039452444553`*^9}, {3.814904022919676*^9, 
  3.814904063290066*^9}, {3.815305849551956*^9, 3.815305853802411*^9}, {
  3.815403370072753*^9, 3.815403376761779*^9}, {3.81894664379252*^9, 
  3.8189466478742037`*^9}, {3.825613052823359*^9, 3.825613057335392*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"ff05726d-292a-4320-9c9e-95c2ce9072d0"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.814903830825101*^9, 3.8149038760877666`*^9}, {
   3.814903933789061*^9, 3.814903945900127*^9}, {3.814904061328456*^9, 
   3.814904063671853*^9}, 3.814977018611627*^9, {3.815305846896228*^9, 
   3.815305854368269*^9}, 3.8154033178267393`*^9, 3.8154033780221033`*^9, 
   3.815850817047408*^9, {3.818946642298767*^9, 3.8189466482099457`*^9}, 
   3.8195772909589043`*^9, 3.819638138956616*^9, {3.825613054216405*^9, 
   3.825613057754315*^9}, 3.8256685248178864`*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"cb6c5406-3a65-475e-80a7-65c0ad83ab61"]
}, Open  ]],

Cell["\<\
Combining the trace equation with the first Friedmann equation to yield the \
second Friedmann equation\
\>", "Text",
 CellChangeTimes->{{3.8154033293142138`*^9, 3.8154033520036097`*^9}, {
  3.8200615000002937`*^9, 
  3.8200615001801977`*^9}},ExpressionUUID->"febf60fa-14e6-4001-a03a-\
ce0654f176a3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "6"], 
      RowBox[{"(", 
       RowBox[{"R", "+", 
        RowBox[{
         FractionBox["\[Alpha]", "2"], "GB"}], "-", 
        RowBox[{"4", "\[CapitalLambda]"}], "+", 
        RowBox[{"8", "\[Pi]", " ", "Gn", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Rho]"}], "+", 
           RowBox[{"3", "p"}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"2", "Feq1"}]}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", "\[Alpha]", " ", 
         SuperscriptBox[
          RowBox[{"h", "[", "t", "]"}], "2"]}]}], ")"}], 
      RowBox[{
       RowBox[{"h", "'"}], "[", "t", "]"}]}], "+", 
     RowBox[{"4", "\[Pi]", " ", "Gn", 
      RowBox[{"(", 
       RowBox[{"\[Rho]", "+", "p"}], ")"}]}]}], ")"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8153059290616837`*^9, 3.815305978739647*^9}, {
  3.815306034343508*^9, 3.815306036160524*^9}, {3.815403385688487*^9, 
  3.815403391961502*^9}, {3.8189466528183517`*^9, 3.818946658239851*^9}, {
  3.825613061461473*^9, 3.825613063911932*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"9ce87b15-b73c-4022-81ee-d8c3a336be26"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.815403392328705*^9, 3.815403394277328*^9}, 
   3.815850819450129*^9, {3.818946653426319*^9, 3.818946658569065*^9}, 
   3.8195772962066507`*^9, 3.819638140891966*^9, 3.825613064548398*^9, 
   3.825668526304195*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"d40169ee-3f8f-452b-9d9e-076dd5a25cb9"]
}, Open  ]]
}, Open  ]]
}, Closed]]
},
WindowSize->{1024.5, 523.5},
WindowMargins->{{0, Automatic}, {0, Automatic}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
FrontEndVersion->"12.2 for Linux x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"5b50a07e-5ced-49b0-b76f-aa20cca66990"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 795, 16, 104, "Text",ExpressionUUID->"31f099c2-f1de-4e8a-a485-b151076dc66e"],
Cell[CellGroupData[{
Cell[1378, 40, 212, 4, 98, "Title",ExpressionUUID->"41e78978-41ce-4d89-b767-32e944766bac"],
Cell[1593, 46, 881, 14, 58, "Text",ExpressionUUID->"c80d9b4e-2f53-4d53-bd59-479fca20df8e"],
Cell[CellGroupData[{
Cell[2499, 64, 246, 4, 68, "Section",ExpressionUUID->"3c928a1f-a37f-4b27-b00c-8f85a79f0653"],
Cell[2748, 70, 130, 2, 29, "Input",ExpressionUUID->"f46d2aff-5272-41f0-b5c6-73928e57ff1e"],
Cell[2881, 74, 316, 7, 35, "Text",ExpressionUUID->"39d1b9a1-2036-4a82-be38-d73603589196"],
Cell[3200, 83, 1579, 37, 131, "Input",ExpressionUUID->"4eec14d4-dfdd-4986-a262-136c6752436b"],
Cell[CellGroupData[{
Cell[4804, 124, 160, 3, 54, "Subsection",ExpressionUUID->"09bf4f15-effd-4327-ab56-116eb34cdce2"],
Cell[4967, 129, 276, 4, 35, "Text",ExpressionUUID->"d5cf7515-3b08-4a5a-84ee-11384c92a224"],
Cell[5246, 135, 3205, 97, 238, "Input",ExpressionUUID->"578c08a8-aff7-4b1d-9d7d-2c76e3fd8817"],
Cell[8454, 234, 235, 4, 35, "Text",ExpressionUUID->"10d3b054-1165-4eb5-9a6f-a42ccda04a00"],
Cell[8692, 240, 1117, 32, 92, "Input",ExpressionUUID->"423664c1-88f6-4296-93af-c0528594a586"],
Cell[9812, 274, 354, 6, 35, "Text",ExpressionUUID->"36a7169f-6ee1-4c22-bc15-50febda74f49"],
Cell[10169, 282, 3632, 110, 176, "Input",ExpressionUUID->"4c333733-39e6-455c-976c-c30e4e777652"],
Cell[13804, 394, 369, 6, 35, "Text",ExpressionUUID->"f99ed726-721b-4684-819e-4b9045c451f5"],
Cell[14176, 402, 616, 15, 29, "Input",ExpressionUUID->"b62d96ae-d761-495f-a8bf-9122cf4ea7a9"],
Cell[14795, 419, 362, 5, 35, "Text",ExpressionUUID->"dfc0d814-f2a9-4bd7-b0d9-f34908f96b7a"],
Cell[15160, 426, 1854, 56, 103, "Input",ExpressionUUID->"45096f24-3e02-4de4-877a-9d454c581eaa"],
Cell[17017, 484, 558, 14, 35, "Text",ExpressionUUID->"7c9cdc35-72d3-45d5-89a2-4419ec66c375"],
Cell[17578, 500, 1692, 40, 73, "Input",ExpressionUUID->"90576001-199e-4a6e-a0b2-1874003b31d3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19307, 545, 216, 4, 54, "Subsection",ExpressionUUID->"877b55de-4b6c-4c50-aaf1-60f85220018d"],
Cell[19526, 551, 304, 5, 35, "Text",ExpressionUUID->"b37c40ef-4378-4d53-9896-1e297a596423"],
Cell[19833, 558, 900, 18, 29, "Input",ExpressionUUID->"590ab7ed-3a3c-4e65-a870-0fcb0334c599"],
Cell[20736, 578, 305, 5, 35, "Text",ExpressionUUID->"0b357556-0d17-43df-9dd9-487bb4fbe295"],
Cell[21044, 585, 2640, 67, 95, "Input",ExpressionUUID->"c49c4b56-89d7-42b6-b7a3-186b25f7b9da"],
Cell[23687, 654, 303, 5, 35, "Text",ExpressionUUID->"3a84db72-3a76-4faa-a222-3387a11a1cff"],
Cell[CellGroupData[{
Cell[24015, 663, 986, 26, 90, "Input",ExpressionUUID->"44cbbc28-3c78-4721-8a60-a3dabc15fbd7"],
Cell[25004, 691, 1317, 26, 48, "Output",ExpressionUUID->"1e6ef05d-2c55-4159-aa2e-c70739b6aa6a"],
Cell[26324, 719, 1011, 15, 33, "Output",ExpressionUUID->"adb3183e-23bd-4754-9fa2-8fd1631f6d12"]
}, Open  ]],
Cell[27350, 737, 366, 6, 35, "Text",ExpressionUUID->"29702642-2c8d-43c0-9cdf-6ef27c9d8cfe"],
Cell[CellGroupData[{
Cell[27741, 747, 592, 17, 42, "Input",ExpressionUUID->"5d923446-6657-4536-9673-a5323789c1e9"],
Cell[28336, 766, 269, 4, 33, "Output",ExpressionUUID->"5614131d-ad34-4b95-a526-82480b69f980"]
}, Open  ]],
Cell[28620, 773, 417, 6, 35, "Text",ExpressionUUID->"e8b35a6e-81c9-4d6e-8d7d-4fb9f46a60a3"],
Cell[CellGroupData[{
Cell[29062, 783, 1265, 33, 53, "Input",ExpressionUUID->"99591e6c-455d-4745-bd2e-ab6fc80f0571"],
Cell[30330, 818, 979, 13, 33, "Output",ExpressionUUID->"4cd80c00-9c5c-4d55-a739-ddb981a4ef97"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31346, 836, 1267, 34, 89, "Input",ExpressionUUID->"527a25cd-5eff-4110-9982-231962bc5fe4"],
Cell[32616, 872, 703, 10, 33, "Output",ExpressionUUID->"47fcd974-e727-4a9a-82b5-4ef21288c482"]
}, Open  ]],
Cell[33334, 885, 489, 7, 35, "Text",ExpressionUUID->"e1def441-42ff-4676-b0cc-b486735bdea8"],
Cell[CellGroupData[{
Cell[33848, 896, 460, 13, 29, "Input",ExpressionUUID->"d4e07e9a-6be2-4d60-8446-8213bce8c7f5"],
Cell[34311, 911, 2217, 55, 55, "Output",ExpressionUUID->"c11854ed-4dd8-45d6-a5e8-b0f67740598c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36565, 971, 2054, 57, 73, "Input",ExpressionUUID->"39f51b3c-7fae-48d3-a720-49daf1717729"],
Cell[38622, 1030, 552, 8, 33, "Output",ExpressionUUID->"c1ac2a1a-8c11-4019-8c6d-7bc989ead84b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39211, 1043, 984, 28, 48, "Input",ExpressionUUID->"6720ec9f-2710-4703-829c-c340d5b1a7bd"],
Cell[40198, 1073, 431, 6, 33, "Output",ExpressionUUID->"e0394403-9630-4507-84c4-093e4e24ac25"]
}, Open  ]],
Cell[40644, 1082, 1790, 49, 95, "Input",ExpressionUUID->"c0730479-7433-4c7b-acb6-90059ed433ac"],
Cell[CellGroupData[{
Cell[42459, 1135, 633, 13, 51, "Input",ExpressionUUID->"fe59d20f-a3af-4287-aeba-6518ad55f028"],
Cell[43095, 1150, 677, 9, 33, "Output",ExpressionUUID->"31ae4a69-9924-4c5f-b4aa-f2599c684f91"],
Cell[43775, 1161, 677, 9, 33, "Output",ExpressionUUID->"7723cff0-6252-4268-9a00-32fc36a7e8e5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[44501, 1176, 258, 4, 54, "Subsection",ExpressionUUID->"9fdc1962-3a49-4747-a106-2d0c1667243b"],
Cell[44762, 1182, 484, 7, 35, "Text",ExpressionUUID->"0c06cae4-1354-4710-a3c9-f312c94b357e"],
Cell[CellGroupData[{
Cell[45271, 1193, 1453, 34, 55, "Input",ExpressionUUID->"2a5d18f0-627b-43a1-927b-3e604731a8c4"],
Cell[46727, 1229, 1115, 15, 33, "Output",ExpressionUUID->"e3d35f4a-7e5b-4004-88a0-6ba99e401f2a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47879, 1249, 2353, 53, 55, "Input",ExpressionUUID->"df4995f7-bbb1-4c88-89ae-2e35b6525766"],
Cell[50235, 1304, 2515, 40, 33, "Output",ExpressionUUID->"30633ca1-572e-4d09-b41e-0e66448f333f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[52799, 1350, 257, 4, 54, "Subsection",ExpressionUUID->"c81f080f-42b0-48dc-a656-08584c1c2f0b"],
Cell[53059, 1356, 485, 7, 35, "Text",ExpressionUUID->"2598a7b5-5c32-45df-a1bb-a53481a75f0e"],
Cell[CellGroupData[{
Cell[53569, 1367, 1008, 19, 48, "Input",ExpressionUUID->"d6ab039c-cbcb-44b7-85a9-3389e5f6f67d"],
Cell[54580, 1388, 1039, 14, 33, "Output",ExpressionUUID->"63301ad1-beb7-45c4-8bec-7ebf1b8d8bf6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55656, 1407, 1429, 36, 112, "Input",ExpressionUUID->"4a664387-65cb-45c7-b1c9-91d58ee6e9ce"],
Cell[57088, 1445, 1169, 22, 33, "Output",ExpressionUUID->"a6575989-46d5-48b0-9b5b-b5ae15016f32"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[58306, 1473, 368, 6, 54, "Subsection",ExpressionUUID->"bf988a96-b8df-4228-bfa7-2f5429d47512"],
Cell[58677, 1481, 538, 8, 35, "Text",ExpressionUUID->"131f7a5f-9e86-4174-9266-3cc106fc9842"],
Cell[59218, 1491, 398, 9, 56, "Input",ExpressionUUID->"197d5b69-8254-45ca-9db8-7c8e995b0d01"],
Cell[CellGroupData[{
Cell[59641, 1504, 781, 19, 29, "Input",ExpressionUUID->"94fd1bd5-06b9-42ed-a186-f1c50311b704"],
Cell[60425, 1525, 827, 17, 33, "Output",ExpressionUUID->"0dc56bc2-2083-4aee-b47e-982c65c0f940"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61289, 1547, 1417, 30, 51, "Input",ExpressionUUID->"9e864156-0103-4331-a2ce-44060398f804"],
Cell[62709, 1579, 2117, 45, 53, "Output",ExpressionUUID->"db934146-9e18-431c-88bb-27ad4916ee85"],
Cell[64829, 1626, 1162, 16, 33, "Output",ExpressionUUID->"2a8f5ea1-606b-45da-a860-509b1cf7f4d2"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[66052, 1649, 275, 6, 54, "Section",ExpressionUUID->"a9c0d12d-8c60-423f-82f3-55a6a986454c"],
Cell[66330, 1657, 198, 3, 29, "Input",ExpressionUUID->"3dc1f0c3-3f8d-44fe-a49d-c9e9324541ba"],
Cell[66531, 1662, 1204, 23, 58, "Text",ExpressionUUID->"8a480a7d-5edb-4676-bc0c-5d76409e62dd"],
Cell[67738, 1687, 1699, 42, 131, "Input",ExpressionUUID->"45a2dce8-b753-4a1a-9c53-c6d38ee93be3"],
Cell[CellGroupData[{
Cell[69462, 1733, 162, 3, 54, "Subsection",ExpressionUUID->"b90d0ab3-bfe7-44b0-81f5-23dc9d2b86e7"],
Cell[69627, 1738, 276, 4, 35, "Text",ExpressionUUID->"87072506-43bf-4ee9-9062-9479d0d648b0"],
Cell[69906, 1744, 1009, 30, 113, "Input",ExpressionUUID->"8d9b7563-a330-4d5e-a682-9492e1265563"],
Cell[70918, 1776, 269, 4, 35, "Text",ExpressionUUID->"bb7724cd-52b2-4002-ae2b-ddf89907b9d3"],
Cell[CellGroupData[{
Cell[71212, 1784, 1478, 46, 89, "Input",ExpressionUUID->"fea0ed9f-8833-4140-8e2d-4fa585ad8ff7"],
Cell[72693, 1832, 875, 20, 52, "Output",ExpressionUUID->"68d0167b-9c58-4844-b5ba-7be290ddcfa1"]
}, Open  ]],
Cell[73583, 1855, 469, 13, 39, "Text",ExpressionUUID->"594bac70-56e8-45ef-92c7-7df3e7422390"],
Cell[CellGroupData[{
Cell[74077, 1872, 605, 16, 36, "Input",ExpressionUUID->"87a74172-022a-4147-aaf9-ae2f071cc8df"],
Cell[74685, 1890, 646, 12, 33, "Output",ExpressionUUID->"cbf043b0-684b-4fc1-a5ab-6f6e2f86d3d6"]
}, Open  ]],
Cell[75346, 1905, 235, 4, 35, "Text",ExpressionUUID->"54636127-9c3f-4d1e-b8fb-9cf58ac6c306"],
Cell[75584, 1911, 1341, 40, 113, "Input",ExpressionUUID->"2665816f-c187-40ce-a32e-c2457117e673"],
Cell[76928, 1953, 367, 6, 35, "Text",ExpressionUUID->"75f35ca7-8566-4ba1-8618-ba37df823539"],
Cell[CellGroupData[{
Cell[77320, 1963, 2778, 69, 109, "Input",ExpressionUUID->"7a12f0af-83d7-47b2-bacf-0c7892347765"],
Cell[80101, 2034, 10431, 252, 236, "Output",ExpressionUUID->"8a34d75d-849d-462d-a0b6-a8a15b571a31"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[90581, 2292, 167, 3, 54, "Subsection",ExpressionUUID->"7659fe68-bbea-42a1-91a1-789d90af751d"],
Cell[90751, 2297, 269, 4, 35, "Text",ExpressionUUID->"153a7239-ea69-4486-98ee-4e5a7e2758b9"],
Cell[91023, 2303, 210, 3, 29, "Input",ExpressionUUID->"e6f185e8-5cdc-4a4e-b291-3e95df45ec1f"],
Cell[CellGroupData[{
Cell[91258, 2310, 929, 19, 29, "Input",ExpressionUUID->"55e68f16-5667-4b36-965e-ffcb6312d8c9"],
Cell[92190, 2331, 27625, 687, 415, "Output",ExpressionUUID->"87e2ce1a-28fb-47d7-ac53-b1df47602b84"]
}, Open  ]],
Cell[119830, 3021, 375, 6, 35, "Text",ExpressionUUID->"6d3ec943-2a28-4d25-a4e7-a7751fda4e26"],
Cell[CellGroupData[{
Cell[120230, 3031, 380, 10, 29, "Input",ExpressionUUID->"aeae1e6b-cb0d-4912-954e-5d7eb0a61d39"],
Cell[120613, 3043, 404, 6, 33, "Output",ExpressionUUID->"0e9619fe-b595-404f-b73c-acc51fc93bf0"]
}, Open  ]],
Cell[121032, 3052, 2775, 82, 203, "Input",ExpressionUUID->"70d5a2e1-b9e2-4f3d-88ee-96426de29396"],
Cell[CellGroupData[{
Cell[123832, 3138, 892, 24, 51, "Input",ExpressionUUID->"796ae9eb-4b65-4e50-813d-f0636e3512f8"],
Cell[124727, 3164, 543, 12, 33, "Output",ExpressionUUID->"783faa65-aa07-4733-9ea3-0d709b9ec514"],
Cell[125273, 3178, 545, 12, 33, "Output",ExpressionUUID->"9b19ffc9-41d2-407a-8dcf-404160f12784"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[125867, 3196, 259, 4, 54, "Subsection",ExpressionUUID->"9b8aaf00-4470-4910-a0b3-71aee60c4b81"],
Cell[126129, 3202, 531, 8, 35, "Text",ExpressionUUID->"887990dc-58ac-4c02-bef0-54f6c07014bc"],
Cell[CellGroupData[{
Cell[126685, 3214, 1727, 51, 142, "Input",ExpressionUUID->"07f97c86-724f-419d-93ad-5a516143d65b"],
Cell[128415, 3267, 619, 9, 33, "Output",ExpressionUUID->"8875154d-c8fa-483c-a431-f4c682ed3738"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[129083, 3282, 209, 4, 54, "Subsection",ExpressionUUID->"cebde490-dfbf-4d5f-91b1-4b1d729be7ac"],
Cell[129295, 3288, 483, 7, 35, "Text",ExpressionUUID->"900b0b01-f57e-475b-9a73-207f9d07aa22"],
Cell[CellGroupData[{
Cell[129803, 3299, 1281, 35, 112, "Input",ExpressionUUID->"d2a92916-ac7a-480f-b533-03e69d75833d"],
Cell[131087, 3336, 518, 8, 33, "Output",ExpressionUUID->"f7e14d58-0c3d-494b-a78a-af0d8ed08f78"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[131654, 3350, 317, 5, 54, "Subsection",ExpressionUUID->"fd969f13-cb22-4757-aeaf-4364fffaad84"],
Cell[131974, 3357, 538, 8, 35, "Text",ExpressionUUID->"cc5c1e6d-b87b-4228-8501-623d47f07cbc"],
Cell[132515, 3367, 398, 9, 56, "Input",ExpressionUUID->"ee9dc5c2-d8e7-421e-bab8-951ffa6c0ddb"],
Cell[CellGroupData[{
Cell[132938, 3380, 883, 22, 29, "Input",ExpressionUUID->"2b322351-2edc-410b-80b8-fcc70416200c"],
Cell[133824, 3404, 472, 7, 33, "Output",ExpressionUUID->"d7980550-5065-4342-a58a-de25c6c1b01f"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[134369, 3419, 234, 4, 98, "Title",ExpressionUUID->"deb31b8a-e026-4d07-8855-3f255f0b9fb9"],
Cell[134606, 3425, 199, 3, 29, "Input",ExpressionUUID->"6fbe4f4c-971d-4311-af58-24441207c6e3"],
Cell[134808, 3430, 1427, 34, 114, "Input",ExpressionUUID->"c437900a-30ee-4f8e-83d9-18b869b7e2ab"],
Cell[CellGroupData[{
Cell[136260, 3468, 157, 3, 68, "Section",ExpressionUUID->"afdd84f5-5859-4235-a453-3eda2a900a05"],
Cell[136420, 3473, 3209, 96, 238, "Input",ExpressionUUID->"7b09ae7e-2598-4cbd-8a1d-7184476c5e55"],
Cell[139632, 3571, 1169, 33, 92, "Input",ExpressionUUID->"297d7f49-1409-4f87-9686-af787dd413fc"],
Cell[140804, 3606, 3629, 110, 135, "Input",ExpressionUUID->"3bfbd292-306c-44b7-a45b-2a5b81d04d5a"],
Cell[144436, 3718, 615, 15, 29, "Input",ExpressionUUID->"4967b0a2-97ec-4472-885c-ce34c781564a"],
Cell[145054, 3735, 1740, 40, 73, "Input",ExpressionUUID->"9d019370-0efd-4312-8b4a-2307a9400318"],
Cell[CellGroupData[{
Cell[146819, 3779, 337, 8, 29, "Input",ExpressionUUID->"a9be4104-a98f-4567-91b1-ed1303adce47"],
Cell[147159, 3789, 798, 17, 33, "Output",ExpressionUUID->"6517b246-0df1-4dc4-bce7-5e7a1d666e61"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[148006, 3812, 213, 4, 68, "Section",ExpressionUUID->"ef123177-e390-4d0d-a203-f3e02c669b8e"],
Cell[148222, 3818, 1115, 23, 29, "Input",ExpressionUUID->"17cced5f-6be3-4e6a-b0f9-42b575856bf5"],
Cell[149340, 3843, 2630, 67, 95, "Input",ExpressionUUID->"251985b9-815c-45c3-830e-8db63ef2c4be"],
Cell[CellGroupData[{
Cell[151995, 3914, 1003, 27, 42, "Input",ExpressionUUID->"90978be7-b1f7-4f9c-a75a-b65a5ed98fb0"],
Cell[153001, 3943, 516, 7, 33, "Output",ExpressionUUID->"9c467331-dfd0-4bba-a240-a90aa26cf5bd"]
}, Open  ]],
Cell[153532, 3953, 3005, 64, 61, "Input",ExpressionUUID->"4d529a59-cb29-4a9c-8eef-c1e4b5c62a4c"],
Cell[CellGroupData[{
Cell[156562, 4021, 490, 9, 29, "Input",ExpressionUUID->"0f37a990-dae5-4640-a349-3ee3ad9dcb6b"],
Cell[157055, 4032, 1174, 16, 33, "Output",ExpressionUUID->"5b27c4c6-35bc-4d6c-9481-ed1f1eca70f9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[158266, 4053, 279, 7, 29, "Input",ExpressionUUID->"aeef3ea0-46dd-4b5a-8950-ff6290cafeb4"],
Cell[158548, 4062, 5262, 148, 192, "Output",ExpressionUUID->"abf5bdc0-2ea0-4e95-81ed-c9d59810bbbc"]
}, Open  ]],
Cell[163825, 4213, 387, 7, 35, "Text",ExpressionUUID->"20c3d36b-054d-46ce-af49-7207b119bead"],
Cell[CellGroupData[{
Cell[164237, 4224, 1445, 34, 66, "Input",ExpressionUUID->"365196f2-98ad-464a-9778-99acd8801c89"],
Cell[165685, 4260, 5523, 151, 192, "Output",ExpressionUUID->"46e2dfcd-2aba-4a8c-b337-8b5c338acccd"],
Cell[171211, 4413, 949, 18, 33, "Output",ExpressionUUID->"bbcddc5e-5ab0-4ef9-bc6d-cf1fa6c7c75b"]
}, Open  ]],
Cell[172175, 4434, 269, 6, 35, "Text",ExpressionUUID->"9dd2d704-e0fd-41ce-b7d4-ca3138b25dd7"],
Cell[CellGroupData[{
Cell[172469, 4444, 781, 21, 44, "Input",ExpressionUUID->"be291317-9734-4532-a58b-5bce9f5ecf2c"],
Cell[173253, 4467, 434, 7, 33, "Output",ExpressionUUID->"b27e4ba3-40ae-48b5-8fad-ea8a3dd037ce"]
}, Open  ]],
Cell[173702, 4477, 325, 8, 47, "Input",ExpressionUUID->"b5be30f9-7bd9-49ff-aa56-bbd7fb3260eb"],
Cell[174030, 4487, 181, 3, 35, "Text",ExpressionUUID->"98b9b0dc-93d1-4eb8-bc2e-91ebb42bb494"],
Cell[CellGroupData[{
Cell[174236, 4494, 1546, 44, 84, "Input",ExpressionUUID->"ff05726d-292a-4320-9c9e-95c2ce9072d0"],
Cell[175785, 4540, 593, 8, 33, "Output",ExpressionUUID->"cb6c5406-3a65-475e-80a7-65c0ad83ab61"]
}, Open  ]],
Cell[176393, 4551, 310, 7, 35, "Text",ExpressionUUID->"febf60fa-14e6-4001-a03a-ce0654f176a3"],
Cell[CellGroupData[{
Cell[176728, 4562, 1275, 36, 45, "Input",ExpressionUUID->"9ce87b15-b73c-4022-81ee-d8c3a336be26"],
Cell[178006, 4600, 343, 5, 56, "Output",ExpressionUUID->"d40169ee-3f8f-452b-9d9e-076dd5a25cb9"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}
]
*)


